Reissner-Nordstrom in the Bertotti-Robinson-Bonnor-Melvin electromagnetic field

The magnetic Reissner-Nordstrom black hole embedded into the Bertotti-Robinson magnetic field is presented. Then it is used, as a seed, to generate, through the Harrison transformation of the Ersnt's equations, the Reissner-Nordstrom metric in the Bertotti-Robinson-Bonnor-Melvin magnetic field. Special cases generalising, the vacuum hairy type I Schwarzschild solution is discussed. The local equivalence between various forms of the Schwarzschild-Bertotti-Robinson is shown by exhibiting the explicit diffeomorphism.

==> Reissner-Nordstrom-Bertotti-Robinson-Bonnor-Melvin-public-v2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    747434,      18012]
NotebookOptionsPosition[    716893,      17547]
NotebookOutlinePosition[    717367,      17565]
CellTagsIndexPosition[    717324,      17562]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Reissner-Nordstrom in Bertotti-Robinson (Electro-Magnetic) in Weyl \
coordinates (\[Alpha],\[Beta])   Sez 2.1 \
\>", "Subsection",
 CellChangeTimes->{{3.969443986365624*^9, 3.969444009617229*^9}, {
   3.973233561598412*^9, 3.9732335723112698`*^9}, {3.973237423361096*^9, 
   3.973237424760642*^9}, {3.973410380853384*^9, 3.9734103826058483`*^9}, {
   3.9734653924034863`*^9, 3.973465407720668*^9}, {3.973495895804833*^9, 
   3.9734958983973913`*^9}, {3.989781309017358*^9, 3.9897813714409924`*^9}, 
   3.989843223255269*^9, {3.991245480185832*^9, 3.991245486570167*^9}, {
   3.9912508704562187`*^9, 3.991250872460887*^9}, 3.996642449378055*^9, 
   3.9966424837254744`*^9, {3.996644309421466*^9, 3.996644313296527*^9}, {
   3.99686412092282*^9, 3.996864121124538*^9}, {4.0014196478474617`*^9, 
   4.001419661441123*^9}, {4.001419897756184*^9, 4.001419900136046*^9}, {
   4.001421316576936*^9, 4.001421317994134*^9}, {4.001447115718823*^9, 
   4.00144712264163*^9}, {4.0014476052932043`*^9, 
   4.0014476058522673`*^9}},ExpressionUUID->"1ef847d7-967b-48be-a07c-\
fed2bc2cb841"],

Cell[BoxData[
 RowBox[{"<<", "EDCRGTCcode.m"}]], "Input",
 CellChangeTimes->{3.973457440836694*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"19df2df5-e67e-4f73-9f63-b9a5d8710244"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"xCoord", "=", 
   RowBox[{"{", 
    RowBox[{"t", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Phi]"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"gtt", "[", 
        RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], ",", "0", ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{
         SuperscriptBox["b", "2"], "*", 
         RowBox[{"fph", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}], 
        SqrtBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SuperscriptBox["b", "2"], " ", 
           SuperscriptBox["\[Alpha]", "2"]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["b", "2"], "+", 
             SuperscriptBox["\[Alpha]", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], 
           "2"]}]]], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       FractionBox[
        RowBox[{
         SuperscriptBox["b", "2"], "*", 
         RowBox[{"fph", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}], 
        SqrtBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SuperscriptBox["b", "2"], " ", 
           SuperscriptBox["\[Alpha]", "2"]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["b", "2"], "+", 
             SuperscriptBox["\[Alpha]", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], 
           "2"]}]]], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       FractionBox[
        RowBox[{"-", 
         RowBox[{"\[Alpha]", "^", "2"}]}], 
        RowBox[{"gtt", "[", 
         RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]]}], "}"}]}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"simpRules", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"TrigRules", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "n_"}], "\[RuleDelayed]", 
       
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", 
          RowBox[{"(", 
           RowBox[{"n", "-", "2"}], ")"}]}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}], ")"}]}], "/;", 
        RowBox[{"n", ">", "1"}]}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"RGtensors", "[", 
  RowBox[{"g", ",", "xCoord", ",", " ", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.788261162470538*^9, 3.788261177410926*^9}, {
   3.788261958407078*^9, 3.7882620604203463`*^9}, {3.788262136345214*^9, 
   3.7882621620427017`*^9}, {3.788262243213032*^9, 3.788262364371111*^9}, {
   3.788263630598551*^9, 3.788263668357122*^9}, {3.7882637161691847`*^9, 
   3.788263719650735*^9}, {3.788790468500113*^9, 3.788790510728136*^9}, {
   3.788794585803482*^9, 3.788794589879018*^9}, {3.788847780228949*^9, 
   3.78884778689262*^9}, {3.7888478187667017`*^9, 3.788847826095735*^9}, {
   3.788849981715602*^9, 3.788849985561303*^9}, {3.788850121497656*^9, 
   3.7888501244700403`*^9}, {3.78893868656645*^9, 3.788938696456583*^9}, {
   3.78940581144098*^9, 3.789405821114646*^9}, {3.789449411110881*^9, 
   3.7894494197142982`*^9}, {3.789449453446063*^9, 3.789449560097208*^9}, {
   3.789449636395473*^9, 3.789449651252345*^9}, {3.791147064828475*^9, 
   3.7911470841663837`*^9}, {3.7911480570555277`*^9, 3.791148057217162*^9}, {
   3.7911481234760733`*^9, 3.791148132085471*^9}, {3.791148174692218*^9, 
   3.7911481848995323`*^9}, {3.7911486812885847`*^9, 3.791148686761629*^9}, 
   3.791188261402913*^9, 3.791193127272107*^9, 3.7911976877671423`*^9, 
   3.791198221095351*^9, 3.791496535265502*^9, 3.791566652832095*^9, {
   3.7915668692652273`*^9, 3.791566873469335*^9}, 3.791566944122773*^9, 
   3.791645823510737*^9, 3.791649389555009*^9, 3.791650605936816*^9, 
   3.791669383784144*^9, {3.791669421192273*^9, 3.791669422848761*^9}, 
   3.791671906200926*^9, {3.791818445930882*^9, 3.791818474022731*^9}, {
   3.7978860990764523`*^9, 3.797886149042838*^9}, {3.969442994846656*^9, 
   3.9694429997201443`*^9}, {3.969443040910782*^9, 3.969443062898426*^9}, {
   3.969459804176868*^9, 3.9694598046141653`*^9}, {3.9694599394295807`*^9, 
   3.969459941164551*^9}, {3.969459997530149*^9, 3.969460003499289*^9}, {
   3.97323460609804*^9, 3.973234634499658*^9}, {3.973240576018358*^9, 
   3.973240578379752*^9}, {3.973240620913837*^9, 3.97324063730123*^9}, {
   3.973346187914647*^9, 3.973346212232004*^9}, {3.973346350546555*^9, 
   3.973346352760715*^9}, {3.973346750858301*^9, 3.973346792411269*^9}, 
   3.97337580377743*^9, {3.9734058775932903`*^9, 3.973405880569779*^9}, {
   3.9734637563336887`*^9, 3.973463808984179*^9}, {3.973463872979843*^9, 
   3.9734638751930304`*^9}, {3.973494340701563*^9, 3.97349434643288*^9}, {
   3.9734944780582333`*^9, 3.973494478592763*^9}, {3.9734951032933683`*^9, 
   3.973495119498852*^9}, 3.9734962180801363`*^9, {3.973505237666799*^9, 
   3.973505241341934*^9}, {4.001421187902114*^9, 4.001421193057445*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"726e6895-c4b6-434d-9344-85fb06cc9cba"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gdd = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"gtt", "[", 
         RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "0", "0", "0"},
       {"0", 
        FractionBox[
         RowBox[{
          SuperscriptBox["b", "2"], " ", 
          RowBox[{"fph", "[", 
           RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}], 
         SqrtBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["\[Alpha]", "2"]}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["b", "2"], "+", 
              SuperscriptBox["\[Alpha]", "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], 
            "2"]}]]], "0", "0"},
       {"0", "0", 
        FractionBox[
         RowBox[{
          SuperscriptBox["b", "2"], " ", 
          RowBox[{"fph", "[", 
           RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}], 
         SqrtBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["\[Alpha]", "2"]}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["b", "2"], "+", 
              SuperscriptBox["\[Alpha]", "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], 
            "2"]}]]], "0"},
       {"0", "0", "0", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["\[Alpha]", "2"], 
          RowBox[{"gtt", "[", 
           RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gdd = ", 
   MatrixForm[{{
      $CellContext`gtt[$CellContext`\[Alpha], $CellContext`\[Beta]], 0, 0, 
      0}, {0, $CellContext`b^2 ((-4) $CellContext`b^2 $CellContext`\[Alpha]^2 + \
($CellContext`b^2 + $CellContext`\[Alpha]^2 + ($CellContext`\[Beta] - \
$CellContext`\[Beta]1)^2)^2)^
       Rational[-1, 
         2] $CellContext`fph[$CellContext`\[Alpha], $CellContext`\[Beta]], 0, 
      0}, {0, 0, $CellContext`b^2 ((-4) $CellContext`b^2 \
$CellContext`\[Alpha]^2 + ($CellContext`b^2 + $CellContext`\[Alpha]^2 + \
($CellContext`\[Beta] - $CellContext`\[Beta]1)^2)^2)^
       Rational[-1, 
         2] $CellContext`fph[$CellContext`\[Alpha], $CellContext`\[Beta]], 
      0}, {0, 0, 
      0, -$CellContext`\[Alpha]^2/$CellContext`gtt[$CellContext`\[Alpha], \
$CellContext`\[Beta]]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.991245009594597*^9, 3.991245297452631*^9, {3.99124534796576*^9, 
   3.9912453689324503`*^9}, 3.9912461904644136`*^9, 3.991247149110547*^9, 
   3.993499051964432*^9, 3.9966425245856953`*^9, 3.996642554743987*^9, 
   4.001419666970385*^9, {4.001420496996131*^9, 4.001420525590764*^9}, 
   4.0014206422854557`*^9, {4.001421148886098*^9, 4.0014211941829367`*^9}, 
   4.0014466977268257`*^9, 4.0014470610258493`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"def44adf-821d-4621-a3d9-1da9b5870da6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"LineElement = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["b", "2"], " ", 
       SuperscriptBox[
        RowBox[{"d", "[", "\[Alpha]", "]"}], "2"], " ", 
       RowBox[{"fph", "[", 
        RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}], 
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["b", "2"], " ", 
         SuperscriptBox["\[Alpha]", "2"]}], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["b", "2"], "+", 
           SuperscriptBox["\[Alpha]", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], 
         "2"]}]]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["b", "2"], " ", 
       SuperscriptBox[
        RowBox[{"d", "[", "\[Beta]", "]"}], "2"], " ", 
       RowBox[{"fph", "[", 
        RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}], 
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["b", "2"], " ", 
         SuperscriptBox["\[Alpha]", "2"]}], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["b", "2"], "+", 
           SuperscriptBox["\[Alpha]", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], 
         "2"]}]]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[Alpha]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"d", "[", "\[Phi]", "]"}], "2"]}], 
      RowBox[{"gtt", "[", 
       RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"d", "[", "t", "]"}], "2"], " ", 
      RowBox[{"gtt", "[", 
       RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}]}],
    Short[#, 32]& ]}],
  SequenceForm["LineElement = ", 
   Short[$CellContext`b^2 ((-4) $CellContext`b^2 $CellContext`\[Alpha]^2 + \
($CellContext`b^2 + $CellContext`\[Alpha]^2 + ($CellContext`\[Beta] - \
$CellContext`\[Beta]1)^2)^2)^
      Rational[-1, 
        2] $CellContext`d[$CellContext`\[Alpha]]^2 \
$CellContext`fph[$CellContext`\[Alpha], $CellContext`\[Beta]] + \
$CellContext`b^2 ((-4) $CellContext`b^2 $CellContext`\[Alpha]^2 + \
($CellContext`b^2 + $CellContext`\[Alpha]^2 + ($CellContext`\[Beta] - \
$CellContext`\[Beta]1)^2)^2)^
      Rational[-1, 
        2] $CellContext`d[$CellContext`\[Beta]]^2 \
$CellContext`fph[$CellContext`\[Alpha], $CellContext`\[Beta]] - $CellContext`\
\[Alpha]^2 \
$CellContext`d[$CellContext`\[Phi]]^2/$CellContext`gtt[$CellContext`\[Alpha], \
$CellContext`\[Beta]] + $CellContext`d[$CellContext`t]^2 \
$CellContext`gtt[$CellContext`\[Alpha], $CellContext`\[Beta]], 32]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.991245009594597*^9, 3.991245297452631*^9, {3.99124534796576*^9, 
   3.9912453689324503`*^9}, 3.9912461904644136`*^9, 3.991247149110547*^9, 
   3.993499051964432*^9, 3.9966425245856953`*^9, 3.996642554743987*^9, 
   4.001419666970385*^9, {4.001420496996131*^9, 4.001420525590764*^9}, 
   4.0014206422854557`*^9, {4.001421148886098*^9, 4.0014211941829367`*^9}, 
   4.0014466977268257`*^9, 4.001447061029377*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"0ff0b67e-e4f4-4e32-8bae-2410f2dcd8a1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        FractionBox["1", 
         RowBox[{"gtt", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]], "0", "0", "0"},
       {"0", 
        FractionBox[
         SqrtBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["\[Alpha]", "2"]}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["b", "2"], "+", 
              SuperscriptBox["\[Alpha]", "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], 
            "2"]}]], 
         RowBox[{
          SuperscriptBox["b", "2"], " ", 
          RowBox[{"fph", "[", 
           RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}]], "0", "0"},
       {"0", "0", 
        FractionBox[
         SqrtBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["\[Alpha]", "2"]}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["b", "2"], "+", 
              SuperscriptBox["\[Alpha]", "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], 
            "2"]}]], 
         RowBox[{
          SuperscriptBox["b", "2"], " ", 
          RowBox[{"fph", "[", 
           RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}]], "0"},
       {"0", "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"gtt", "[", 
           RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], 
          SuperscriptBox["\[Alpha]", "2"]]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gUU = ", 
   MatrixForm[{{$CellContext`gtt[$CellContext`\[Alpha], \
$CellContext`\[Beta]]^(-1), 0, 0, 0}, {
     0, $CellContext`b^(-2) ((-4) $CellContext`b^2 $CellContext`\[Alpha]^2 + \
($CellContext`b^2 + $CellContext`\[Alpha]^2 + ($CellContext`\[Beta] - \
$CellContext`\[Beta]1)^2)^2)^
       Rational[
        1, 2]/$CellContext`fph[$CellContext`\[Alpha], $CellContext`\[Beta]], 
      0, 0}, {0, 
      0, $CellContext`b^(-2) ((-4) $CellContext`b^2 $CellContext`\[Alpha]^2 + \
($CellContext`b^2 + $CellContext`\[Alpha]^2 + ($CellContext`\[Beta] - \
$CellContext`\[Beta]1)^2)^2)^
       Rational[
        1, 2]/$CellContext`fph[$CellContext`\[Alpha], $CellContext`\[Beta]], 
      0}, {0, 0, 
      0, -$CellContext`\[Alpha]^(-2) $CellContext`gtt[$CellContext`\[Alpha], \
$CellContext`\[Beta]]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.991245009594597*^9, 3.991245297452631*^9, {3.99124534796576*^9, 
   3.9912453689324503`*^9}, 3.9912461904644136`*^9, 3.991247149110547*^9, 
   3.993499051964432*^9, 3.9966425245856953`*^9, 3.996642554743987*^9, 
   4.001419666970385*^9, {4.001420496996131*^9, 4.001420525590764*^9}, 
   4.0014206422854557`*^9, {4.001421148886098*^9, 4.0014211941829367`*^9}, 
   4.0014466977268257`*^9, 4.001447061100708*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"86a4a889-1835-47df-8cdd-1bd46a9d5db4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU computed in \"\>", "\[InvisibleSpace]", 
   "0.012046999999999919`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["gUU computed in ", 0.012046999999999919`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.991245009594597*^9, 3.991245297452631*^9, {3.99124534796576*^9, 
   3.9912453689324503`*^9}, 3.9912461904644136`*^9, 3.991247149110547*^9, 
   3.993499051964432*^9, 3.9966425245856953`*^9, 3.996642554743987*^9, 
   4.001419666970385*^9, {4.001420496996131*^9, 4.001420525590764*^9}, 
   4.0014206422854557`*^9, {4.001421148886098*^9, 4.0014211941829367`*^9}, 
   4.0014466977268257`*^9, 4.001447061108383*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"086bc99e-0d1b-4a47-a46f-465ba16541be"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gamma computed in \"\>", "\[InvisibleSpace]", 
   "0.04796200000000006`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Gamma computed in ", 0.04796200000000006, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.991245009594597*^9, 3.991245297452631*^9, {3.99124534796576*^9, 
   3.9912453689324503`*^9}, 3.9912461904644136`*^9, 3.991247149110547*^9, 
   3.993499051964432*^9, 3.9966425245856953`*^9, 3.996642554743987*^9, 
   4.001419666970385*^9, {4.001420496996131*^9, 4.001420525590764*^9}, 
   4.0014206422854557`*^9, {4.001421148886098*^9, 4.0014211941829367`*^9}, 
   4.0014466977268257`*^9, 4.001447061111924*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"5986dfdc-9a74-440d-89ce-b787d8aa01d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(dddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.11839599999999972`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(dddd) computed in ", 0.11839599999999972`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.991245009594597*^9, 3.991245297452631*^9, {3.99124534796576*^9, 
   3.9912453689324503`*^9}, 3.9912461904644136`*^9, 3.991247149110547*^9, 
   3.993499051964432*^9, 3.9966425245856953`*^9, 3.996642554743987*^9, 
   4.001419666970385*^9, {4.001420496996131*^9, 4.001420525590764*^9}, 
   4.0014206422854557`*^9, {4.001421148886098*^9, 4.0014211941829367`*^9}, 
   4.0014466977268257`*^9, 4.001447061207079*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"6d3ad198-c6a7-4d77-809f-075672b0093a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(Uddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.18108299999999922`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(Uddd) computed in ", 0.18108299999999922`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.991245009594597*^9, 3.991245297452631*^9, {3.99124534796576*^9, 
   3.9912453689324503`*^9}, 3.9912461904644136`*^9, 3.991247149110547*^9, 
   3.993499051964432*^9, 3.9966425245856953`*^9, 3.996642554743987*^9, 
   4.001419666970385*^9, {4.001420496996131*^9, 4.001420525590764*^9}, 
   4.0014206422854557`*^9, {4.001421148886098*^9, 4.0014211941829367`*^9}, 
   4.0014466977268257`*^9, 4.0014470613914022`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"4fb23b93-c240-40dd-b6d1-77ef8a9a4c14"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ricci computed in \"\>", "\[InvisibleSpace]", 
   "0.08474000000000004`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Ricci computed in ", 0.08474000000000004, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.991245009594597*^9, 3.991245297452631*^9, {3.99124534796576*^9, 
   3.9912453689324503`*^9}, 3.9912461904644136`*^9, 3.991247149110547*^9, 
   3.993499051964432*^9, 3.9966425245856953`*^9, 3.996642554743987*^9, 
   4.001419666970385*^9, {4.001420496996131*^9, 4.001420525590764*^9}, 
   4.0014206422854557`*^9, {4.001421148886098*^9, 4.0014211941829367`*^9}, 
   4.0014466977268257`*^9, 4.001447061469726*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"9d276ebf-3249-4728-9dcc-40134d4d0b7f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weyl computed in \"\>", "\[InvisibleSpace]", 
   "0.19923599999999908`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Weyl computed in ", 0.19923599999999908`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.991245009594597*^9, 3.991245297452631*^9, {3.99124534796576*^9, 
   3.9912453689324503`*^9}, 3.9912461904644136`*^9, 3.991247149110547*^9, 
   3.993499051964432*^9, 3.9966425245856953`*^9, 3.996642554743987*^9, 
   4.001419666970385*^9, {4.001420496996131*^9, 4.001420525590764*^9}, 
   4.0014206422854557`*^9, {4.001421148886098*^9, 4.0014211941829367`*^9}, 
   4.0014466977268257`*^9, 4.0014470616632767`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"51c451db-2145-46e6-9876-d631eb31b47e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Einstein computed in \"\>", "\[InvisibleSpace]", 
   "0.0650529999999998`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Einstein computed in ", 0.0650529999999998, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.991245009594597*^9, 3.991245297452631*^9, {3.99124534796576*^9, 
   3.9912453689324503`*^9}, 3.9912461904644136`*^9, 3.991247149110547*^9, 
   3.993499051964432*^9, 3.9966425245856953`*^9, 3.996642554743987*^9, 
   4.001419666970385*^9, {4.001420496996131*^9, 4.001420525590764*^9}, 
   4.0014206422854557`*^9, {4.001421148886098*^9, 4.0014211941829367`*^9}, 
   4.0014466977268257`*^9, 4.00144706174692*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"e574b322-7c0b-4697-ad75-24ff8f9b4b72"],

Cell[BoxData["\<\"All tasks completed in 0.720915 seconds\"\>"], "Print",
 CellChangeTimes->{
  3.991245009594597*^9, 3.991245297452631*^9, {3.99124534796576*^9, 
   3.9912453689324503`*^9}, 3.9912461904644136`*^9, 3.991247149110547*^9, 
   3.993499051964432*^9, 3.9966425245856953`*^9, 3.996642554743987*^9, 
   4.001419666970385*^9, {4.001420496996131*^9, 4.001420525590764*^9}, 
   4.0014206422854557`*^9, {4.001421148886098*^9, 4.0014211941829367`*^9}, 
   4.0014466977268257`*^9, 4.001447061749308*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"cc4012b5-60b0-4535-b23d-a55ee6296f3e"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"A\[Rho]", ":=", "0"}], "\[IndentingNewLine]", 
 RowBox[{"Az", ":=", "0"}]}], "Input",
 CellChangeTimes->{{3.973234734602686*^9, 3.973234748031135*^9}, {
  3.990022066869789*^9, 3.990022067023902*^9}, {3.991245284368266*^9, 
  3.991245285702121*^9}, {3.991245544804141*^9, 3.991245545338448*^9}, {
  4.0014205212331247`*^9, 4.001420521485564*^9}, {4.0014211513290577`*^9, 
  4.001421152078519*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"534c727b-7b12-43f8-aa38-db70ee65a7d3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Maxwell", " ", "Potential", " ", "A\[Mu]", " ", "and", " ", "Tensor", " ",
     "F\[Mu]\[Nu]"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Ad", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"At", "[", 
         RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], ",", "A\[Rho]", ",", 
        "Az", ",", 
        RowBox[{"A\[Phi]", "[", 
         RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}], "}"}], "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fdd2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"covD", "[", "Ad", "]"}], "-", 
       RowBox[{"Transpose", "[", 
        RowBox[{"covD", "[", "Ad", "]"}], "]"}]}], "]"}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FUU2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"Raise", "[", 
       RowBox[{"Fdd2", ",", "1", ",", "2"}], "]"}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.636983013102901*^9, 3.636983017977367*^9}, {
   3.636990330525982*^9, 3.636990334801866*^9}, 3.636992166129299*^9, 
   3.637500483725869*^9, {3.7477704509330873`*^9, 3.747770453004416*^9}, {
   3.748082558547082*^9, 3.748082565638369*^9}, {3.748082682957882*^9, 
   3.7480827035253277`*^9}, {3.748172069405662*^9, 3.748172070456067*^9}, {
   3.7481788647756233`*^9, 3.748178865751356*^9}, {3.759762369526362*^9, 
   3.759762372749466*^9}, {3.75977532255271*^9, 3.759775334022307*^9}, {
   3.969443568939279*^9, 3.969443577889538*^9}, {3.973234683029635*^9, 
   3.9732347226635838`*^9}, {3.973240665160398*^9, 3.9732406675567083`*^9}, {
   3.9734638914169083`*^9, 3.973463893554669*^9}, {3.990022143905738*^9, 
   3.990022147687519*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"b6a6f6ef-1f06-4481-8365-57e7fb5aec62"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Fdd2", "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.748270264589419*^9, 3.748270277030382*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"1919be1a-3f75-4dc1-a106-c5e5c1d74c1a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      SuperscriptBox["At", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], ",", 
     RowBox[{
      SuperscriptBox["At", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       SuperscriptBox["At", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      RowBox[{
       SuperscriptBox["A\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       SuperscriptBox["At", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      RowBox[{
       SuperscriptBox["A\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      SuperscriptBox["A\[Phi]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], ",", 
     RowBox[{
      SuperscriptBox["A\[Phi]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.748270272457839*^9, 3.7482702778388767`*^9}, 
   3.748288932454821*^9, 3.748289013174581*^9, 3.748290276437491*^9, 
   3.74829265345084*^9, 3.748292768958746*^9, 3.748292808292337*^9, 
   3.74829287327698*^9, 3.7482932369512577`*^9, 3.748326238087819*^9, 
   3.748330279134377*^9, {3.748330320030534*^9, 3.7483303383572683`*^9}, 
   3.748330405046028*^9, 3.748330457374699*^9, 3.748343561874105*^9, 
   3.748350432858658*^9, 3.748586479896245*^9, 3.7485889232596493`*^9, 
   3.7494050956750326`*^9, 3.7494051455347877`*^9, 3.749405371610513*^9, 
   3.749475654995037*^9, 3.749481186236149*^9, 3.749481308219812*^9, 
   3.749481869721755*^9, 3.7494876150611553`*^9, 3.749489615167719*^9, 
   3.749490922552184*^9, 3.749492252446599*^9, 3.750134656821409*^9, 
   3.750134933768626*^9, 3.750173560614724*^9, 3.750173678895712*^9, 
   3.750180133703485*^9, 3.750186399099786*^9, 3.750189893692766*^9, {
   3.750189948490794*^9, 3.750189961022031*^9}, 3.750192410082367*^9, 
   3.75020623816498*^9, 3.750223053108774*^9, 3.750825095051425*^9, {
   3.750825135708791*^9, 3.7508251639581003`*^9}, {3.7508253220818863`*^9, 
   3.750825340220674*^9}, {3.750825421591754*^9, 3.7508254425384283`*^9}, {
   3.7508256171407843`*^9, 3.750825641865766*^9}, 3.7508261423196573`*^9, 
   3.750863275767445*^9, 3.750864469983901*^9, 3.75086452479605*^9, 
   3.750901583865185*^9, 3.750901840030051*^9, 3.750902152519087*^9, 
   3.7509028231535587`*^9, 3.750907057783532*^9, 3.753222477422086*^9, 
   3.7565922544207563`*^9, {3.759762350162046*^9, 3.7597623745127897`*^9}, 
   3.759762481345688*^9, 3.759775146690201*^9, 3.759775211316002*^9, 
   3.759775313353689*^9, 3.7597753485659313`*^9, 3.759972816610415*^9, 
   3.7599756461943417`*^9, 3.75997569387075*^9, 3.759975890684744*^9, 
   3.7600229378529367`*^9, 3.760062401022003*^9, 3.760066752005363*^9, 
   3.760066791672591*^9, 3.760068969935812*^9, 3.7601255551863737`*^9, 
   3.760154090062737*^9, 3.760154190702612*^9, {3.760154950408721*^9, 
   3.7601549801539183`*^9}, 3.7601550220366983`*^9, 3.760238934252851*^9, 
   3.760241657498654*^9, 3.760294473625156*^9, 3.760377104694743*^9, 
   3.760382615999428*^9, 3.76038264978411*^9, 3.760384557040331*^9, 
   3.760385689919428*^9, 3.760385971448943*^9, 3.760403737592559*^9, 
   3.760412451037444*^9, 3.760412500088867*^9, 3.7627815712797327`*^9, 
   3.76279244294068*^9, 3.76540414428403*^9, 3.766470131955544*^9, 
   3.867404550976782*^9, 3.94732224794672*^9, 3.9473734935102777`*^9, {
   3.969443586474739*^9, 3.969443606653235*^9}, 3.969451238571*^9, 
   3.969457780283486*^9, 3.969457839980124*^9, 3.969459808258625*^9, 
   3.969459949306416*^9, 3.969460007849374*^9, 3.969561492674038*^9, 
   3.969566033208613*^9, 3.9695661098430767`*^9, 3.969566569293725*^9, 
   3.9695666246706038`*^9, 3.970225145072338*^9, 3.9702621496219893`*^9, 
   3.97055668643633*^9, 3.970577718463229*^9, 3.970951987991415*^9, 
   3.972774189426961*^9, 3.973234688249546*^9, {3.973234730039912*^9, 
   3.9732347522404947`*^9}, 3.973240603306074*^9, 3.973240643340969*^9, 
   3.9732406760729856`*^9, 3.973286992160067*^9, 3.973290164867916*^9, 
   3.9732902241722183`*^9, 3.973336872712448*^9, 3.973346218790782*^9, 
   3.973346269152864*^9, {3.973346361295295*^9, 3.9733463911987343`*^9}, 
   3.97334681424333*^9, {3.9733468578902063`*^9, 3.973346870702716*^9}, 
   3.973348062834257*^9, 3.973372447593124*^9, 3.973375812552143*^9, 
   3.973376127195997*^9, 3.9733768111024323`*^9, 3.9734040898094063`*^9, 
   3.9734058975388107`*^9, 3.9734068066300077`*^9, 3.973407478916525*^9, 
   3.9734078055568237`*^9, 3.973409779649831*^9, 3.97341018445464*^9, 
   3.973421699805422*^9, 3.973457731738583*^9, 3.973459643218336*^9, 
   3.973459780630731*^9, 3.973463895108827*^9, 3.973494126750836*^9, 
   3.973494355258841*^9, 3.973494486710832*^9, 3.9735052509007196`*^9, 
   3.973538111456085*^9, 3.9898432363131857`*^9, 3.989843274146304*^9, 
   3.9898439874098063`*^9, 3.989928493911275*^9, 3.9899289968928213`*^9, 
   3.989929537649252*^9, 3.990019512783811*^9, 3.990022074571332*^9, 
   3.9900221552227993`*^9, {3.990022318807509*^9, 3.990022336185505*^9}, 
   3.990354186558901*^9, 3.990354360918419*^9, 3.990730668015431*^9, 
   3.9907315515820227`*^9, {3.9912449521002207`*^9, 3.991244976596674*^9}, 
   3.991245012530466*^9, 3.991245299463161*^9, {3.9912453504796658`*^9, 
   3.991245371128296*^9}, 3.991246195521435*^9, 3.991247150133189*^9, 
   3.993499053968193*^9, {3.996642526512414*^9, 3.996642555644288*^9}, 
   4.001419670660615*^9, 4.001420531123671*^9, 4.0014206437360487`*^9, 
   4.001421154597665*^9, 4.001421199837359*^9, 4.0014467020901527`*^9, 
   4.001447062025902*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"03a2d6a2-540d-4598-ad9e-ba7806b3cac5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Maxwell", " ", 
    RowBox[{"equations", ":"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"MaxEq", "=", 
     RowBox[{"covDiv", "[", 
      RowBox[{
       RowBox[{"Raise", "[", 
        RowBox[{"Fdd2", ",", "1", ",", "2"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", "2"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"simmMaxEq", "=", 
    RowBox[{"ParallelTable", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{"MaxEq", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}], " "}]}]}]], "Input",\

 CellChangeTimes->{{3.63698311320898*^9, 3.63698313625483*^9}, 
   3.636992166129695*^9, {3.637434700821996*^9, 3.637434703196444*^9}, {
   3.637434781798887*^9, 3.637434792349238*^9}, 3.637500483726494*^9, {
   3.653051714823452*^9, 3.653051720536596*^9}, {3.653051821110243*^9, 
   3.653051823580199*^9}, 3.653076203372516*^9, 3.732827821828783*^9, {
   3.748092050004756*^9, 3.74809205175459*^9}, {3.74809435872097*^9, 
   3.7480944133262663`*^9}, 3.748167808014544*^9, {3.74817377236878*^9, 
   3.748173773355873*^9}, {3.7483504327958527`*^9, 3.7483504349988003`*^9}, {
   3.7494052348827505`*^9, 3.749405235451171*^9}, {3.749405275041808*^9, 
   3.7494052765932417`*^9}, 3.749481198423492*^9, {3.7494813259928513`*^9, 
   3.7494813380505543`*^9}, {3.7494896430477953`*^9, 
   3.7494896475327673`*^9}, {3.750863276307379*^9, 3.750863277370906*^9}, {
   3.9732901389949636`*^9, 3.973290144766053*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"2cfaa1af-6dbe-4fde-8d42-86c6434555bf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["b", "2"], "-", 
       RowBox[{"2", " ", "b", " ", "\[Alpha]"}], "+", 
       SuperscriptBox["\[Alpha]", "2"], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["b", "2"], "+", 
       RowBox[{"2", " ", "b", " ", "\[Alpha]"}], "+", 
       SuperscriptBox["\[Alpha]", "2"], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Alpha]", " ", 
        RowBox[{
         SuperscriptBox["At", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["gtt", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}], "+", 
       RowBox[{"\[Alpha]", " ", 
        RowBox[{
         SuperscriptBox["At", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["gtt", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"gtt", "[", 
         RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Alpha]", " ", 
           RowBox[{
            SuperscriptBox["At", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "2"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["At", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "+", 
          RowBox[{"\[Alpha]", " ", 
           RowBox[{
            SuperscriptBox["At", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}]}], ")"}]}]}], 
      ")"}]}], 
    RowBox[{
     SuperscriptBox["b", "2"], " ", "\[Alpha]", " ", 
     SqrtBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["\[Alpha]", "2"]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["b", "2"], "+", 
          SuperscriptBox["\[Alpha]", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], 
        "2"]}]], " ", 
     RowBox[{"fph", "[", 
      RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"gtt", "[", 
       RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "2"]}]], ",", "0", ",", 
   "0", ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["b", "2"], "-", 
       RowBox[{"2", " ", "b", " ", "\[Alpha]"}], "+", 
       SuperscriptBox["\[Alpha]", "2"], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["b", "2"], "+", 
       RowBox[{"2", " ", "b", " ", "\[Alpha]"}], "+", 
       SuperscriptBox["\[Alpha]", "2"], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Alpha]", " ", 
        RowBox[{
         SuperscriptBox["A\[Phi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["gtt", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}], "+", 
       RowBox[{"\[Alpha]", " ", 
        RowBox[{
         SuperscriptBox["A\[Phi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["gtt", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"gtt", "[", 
         RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Alpha]", " ", 
           RowBox[{
            SuperscriptBox["A\[Phi]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "2"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}], "-", 
          RowBox[{
           SuperscriptBox["A\[Phi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "+", 
          RowBox[{"\[Alpha]", " ", 
           RowBox[{
            SuperscriptBox["A\[Phi]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}]}], ")"}]}]}], 
      ")"}]}], 
    RowBox[{
     SuperscriptBox["b", "2"], " ", 
     SuperscriptBox["\[Alpha]", "3"], " ", 
     SqrtBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["\[Alpha]", "2"]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["b", "2"], "+", 
          SuperscriptBox["\[Alpha]", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], 
        "2"]}]], " ", 
     RowBox[{"fph", "[", 
      RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{4.001447064800762*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"5c6a1d89-6215-4400-b1e6-9226da19b64d"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"\[Kappa]", ":=", "2"}], "\[IndentingNewLine]", 
 RowBox[{"gUd", ":=", 
  RowBox[{"Raise", "[", 
   RowBox[{"gdd", ",", "1"}], "]"}]}]}], "Input",
 CellChangeTimes->{
  3.636983009808791*^9, {3.63698314729647*^9, 3.636983151940701*^9}, 
   3.636992166130635*^9, {3.637434705478725*^9, 3.637434708184184*^9}, {
   3.637434794618627*^9, 3.637434795996232*^9}, 3.637500483726726*^9, {
   3.746274266563589*^9, 3.746274267709858*^9}, {3.747770456643423*^9, 
   3.747770457987784*^9}, 3.7480943556413193`*^9, {3.748166166361095*^9, 
   3.7481661672059813`*^9}, {3.74817248093128*^9, 3.748172512340439*^9}, {
   3.748350437677822*^9, 3.74835043855825*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"951d5a97-1e38-471b-bb1c-e0fe9fc0cea8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"simmEqUD", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"EUd", "+", 
    RowBox[{"0", "*", "\[CapitalLambda]", "*", "gUd"}], "-", 
    RowBox[{"\[Kappa]", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"multiDot", "[", 
        RowBox[{
         RowBox[{"Raise", "[", 
          RowBox[{"Fdd2", ",", "1"}], "]"}], ",", 
         RowBox[{"Raise", "[", 
          RowBox[{"Fdd2", ",", "2"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "2"}], "}"}]}], "]"}], "-", 
       RowBox[{
        RowBox[{"1", "/", "4"}], " ", 
        RowBox[{"IdentityMatrix", "[", "4", "]"}], " ", 
        RowBox[{"multiDot", "[", 
         RowBox[{
          RowBox[{"Raise", "[", 
           RowBox[{"Fdd2", ",", "1", ",", "2"}], "]"}], ",", "Fdd2", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "2"}], "}"}]}], "]"}]}]}], ")"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.653073264992643*^9, 3.653073266035057*^9}, {
   3.653076143719088*^9, 3.653076148177444*^9}, {3.653077175694054*^9, 
   3.653077178139522*^9}, 3.653078005373422*^9, {3.7471236999651823`*^9, 
   3.747123733672447*^9}, {3.747861112551631*^9, 3.747861114147584*^9}, {
   3.7478612302511587`*^9, 3.74786123106726*^9}, {3.747861427497621*^9, 
   3.7478614284739323`*^9}, {3.748080330041676*^9, 3.7480803465674686`*^9}, {
   3.748081270704769*^9, 3.748081271012735*^9}, {3.748081441051053*^9, 
   3.74808144636447*^9}, {3.7480820755086203`*^9, 3.748082079726438*^9}, 
   3.748082125090053*^9, 3.7481676387078333`*^9, {3.748172476865039*^9, 
   3.7481724984229317`*^9}, {3.7481737773694487`*^9, 3.748173778101473*^9}, {
   3.748175220250868*^9, 3.748175221973716*^9}, {3.7481802385533447`*^9, 
   3.748180240383749*^9}, {3.749481347668047*^9, 3.7494813623526993`*^9}, {
   3.750134863001234*^9, 3.750134867937698*^9}, {3.7597624021567783`*^9, 
   3.759762402837791*^9}, {3.9734059061377897`*^9, 3.973405918042783*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"87cfdfec-2d21-4d94-99a8-f0f2987da2ea"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SqrtBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SuperscriptBox["b", "2"], " ", 
           SuperscriptBox["\[Alpha]", "2"]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["b", "2"], "+", 
             SuperscriptBox["\[Alpha]", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], 
           "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"gtt", "[", 
             RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["fph", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["fph", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "2"]}], ")"}]}], 
          "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           RowBox[{"fph", "[", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"gtt", "[", 
             RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["fph", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "+", 
             RowBox[{
              SuperscriptBox["fph", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"fph", "[", 
             RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"gtt", "[", 
                RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["A\[Phi]", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "2"], "+", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["A\[Phi]", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "2"]}], 
               ")"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["gtt", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "2"], "+", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["gtt", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "2"]}], 
               ")"}]}], "+", 
             RowBox[{"2", " ", "\[Alpha]", " ", 
              RowBox[{"gtt", "[", 
               RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{
                  SuperscriptBox["gtt", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}], "+", 
                RowBox[{"\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["At", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "2"]}], "+", 
                   
                   RowBox[{
                    SuperscriptBox["gtt", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "2"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["At", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "2"]}], "+", 
                   
                   RowBox[{
                    SuperscriptBox["gtt", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"2", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"fph", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"gtt", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "2"]}]]}], ",", "0", 
     ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SuperscriptBox["b", "2"], " ", 
           SuperscriptBox["\[Alpha]", "2"]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["b", "2"], "+", 
             SuperscriptBox["\[Alpha]", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], 
           "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SuperscriptBox["At", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["A\[Phi]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            SuperscriptBox["At", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["A\[Phi]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "2"], " ", 
        RowBox[{"fph", "[", 
         RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], " ", 
        RowBox[{"gtt", "[", 
         RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"4", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"b", "-", "\[Alpha]"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"b", "+", "\[Alpha]"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"fph", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"gtt", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "2"]}]], 
      RowBox[{
       SqrtBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["\[Alpha]", "2"]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["b", "2"], "+", 
            SuperscriptBox["\[Alpha]", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], 
          "2"]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"b", "-", "\[Alpha]"}], ")"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"b", "+", "\[Alpha]"}], ")"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"gtt", "[", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "2"], " ", 
          RowBox[{
           SuperscriptBox["fph", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"fph", "[", 
           RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox["\[Alpha]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["b", "2"]}], "+", 
               SuperscriptBox["\[Alpha]", "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], 
             " ", 
             SuperscriptBox[
              RowBox[{"gtt", "[", 
               RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "2"]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"b", "-", "\[Alpha]"}], ")"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"b", "+", "\[Alpha]"}], ")"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], 
             " ", 
             SuperscriptBox[
              RowBox[{"gtt", "[", 
               RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["A\[Phi]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "2"], "-", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["A\[Phi]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "2"]}], ")"}]}],
             "+", 
            RowBox[{"2", " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"b", "-", "\[Alpha]"}], ")"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"b", "+", "\[Alpha]"}], ")"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], 
             " ", 
             RowBox[{"gtt", "[", 
              RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[Alpha]", " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["At", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "2"]}], "-", 
               RowBox[{"2", " ", "\[Alpha]", " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["At", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "2"]}], "+", 
               RowBox[{
                SuperscriptBox["gtt", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Alpha]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"b", "-", "\[Alpha]"}], ")"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"b", "+", "\[Alpha]"}], ")"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["gtt", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "2"], "-", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["gtt", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "2"]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"b", "-", "\[Alpha]"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"b", "+", "\[Alpha]"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"fph", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"gtt", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "2"]}]], 
      RowBox[{
       SqrtBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["\[Alpha]", "2"]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["b", "2"], "+", 
            SuperscriptBox["\[Alpha]", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], 
          "2"]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"b", "-", "\[Alpha]"}], ")"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"b", "+", "\[Alpha]"}], ")"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"gtt", "[", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "2"], " ", 
          RowBox[{
           SuperscriptBox["fph", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"fph", "[", 
           RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["b", "2"], "+", 
               SuperscriptBox["\[Alpha]", "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"gtt", "[", 
               RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "2"]}], "+", 
            RowBox[{"\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"b", "-", "\[Alpha]"}], ")"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"b", "+", "\[Alpha]"}], ")"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], 
             " ", 
             RowBox[{"gtt", "[", 
              RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["gtt", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "-", 
               RowBox[{"4", " ", "\[Alpha]", " ", 
                RowBox[{
                 SuperscriptBox["At", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], " ", 
                RowBox[{
                 SuperscriptBox["At", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"b", "-", "\[Alpha]"}], ")"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"b", "+", "\[Alpha]"}], ")"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], 
             " ", 
             SuperscriptBox[
              RowBox[{"gtt", "[", 
               RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "3"], " ", 
             RowBox[{
              SuperscriptBox["A\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["A\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}], "-", 
            RowBox[{
             SuperscriptBox["\[Alpha]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"b", "-", "\[Alpha]"}], ")"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"b", "+", "\[Alpha]"}], ")"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], 
             " ", 
             RowBox[{
              SuperscriptBox["gtt", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["gtt", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}]}], ")"}]}]}], 
        ")"}]}]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"b", "-", "\[Alpha]"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"b", "+", "\[Alpha]"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"fph", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"gtt", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "2"]}]], 
      RowBox[{
       SqrtBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["\[Alpha]", "2"]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["b", "2"], "+", 
            SuperscriptBox["\[Alpha]", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], 
          "2"]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"b", "-", "\[Alpha]"}], ")"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"b", "+", "\[Alpha]"}], ")"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"gtt", "[", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "2"], " ", 
          RowBox[{
           SuperscriptBox["fph", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"fph", "[", 
           RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["b", "2"], "+", 
               SuperscriptBox["\[Alpha]", "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"gtt", "[", 
               RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "2"]}], "+", 
            RowBox[{"\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"b", "-", "\[Alpha]"}], ")"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"b", "+", "\[Alpha]"}], ")"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], 
             " ", 
             RowBox[{"gtt", "[", 
              RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["gtt", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "-", 
               RowBox[{"4", " ", "\[Alpha]", " ", 
                RowBox[{
                 SuperscriptBox["At", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], " ", 
                RowBox[{
                 SuperscriptBox["At", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"b", "-", "\[Alpha]"}], ")"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"b", "+", "\[Alpha]"}], ")"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], 
             " ", 
             SuperscriptBox[
              RowBox[{"gtt", "[", 
               RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "3"], " ", 
             RowBox[{
              SuperscriptBox["A\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["A\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}], "-", 
            RowBox[{
             SuperscriptBox["\[Alpha]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"b", "-", "\[Alpha]"}], ")"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"b", "+", "\[Alpha]"}], ")"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], 
             " ", 
             RowBox[{
              SuperscriptBox["gtt", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["gtt", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}]}], ")"}]}]}], 
        ")"}]}]}], ",", 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"4", " ", 
         SuperscriptBox["b", "2"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"b", "-", "\[Alpha]"}], ")"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], " ", 
         
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"b", "+", "\[Alpha]"}], ")"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], " ", 
         
         SuperscriptBox[
          RowBox[{"fph", "[", 
           RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"gtt", "[", 
           RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "2"]}]], 
       RowBox[{
        SqrtBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SuperscriptBox["b", "2"], " ", 
           SuperscriptBox["\[Alpha]", "2"]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["b", "2"], "+", 
             SuperscriptBox["\[Alpha]", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], 
           "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"b", "-", "\[Alpha]"}], ")"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], 
           " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"b", "+", "\[Alpha]"}], ")"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], 
           " ", 
           SuperscriptBox[
            RowBox[{"gtt", "[", 
             RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["fph", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"fph", "[", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["b", "2"]}], "+", 
                SuperscriptBox["\[Alpha]", "2"], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], 
              " ", 
              SuperscriptBox[
               RowBox[{"gtt", "[", 
                RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "2"]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"b", "-", "\[Alpha]"}], ")"}], "2"], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], 
              " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"b", "+", "\[Alpha]"}], ")"}], "2"], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], 
              " ", 
              SuperscriptBox[
               RowBox[{"gtt", "[", 
                RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["A\[Phi]", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "2"], "-", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["A\[Phi]", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "2"]}], 
               ")"}]}], "+", 
             RowBox[{"2", " ", "\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"b", "-", "\[Alpha]"}], ")"}], "2"], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], 
              " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"b", "+", "\[Alpha]"}], ")"}], "2"], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], 
              " ", 
              RowBox[{"gtt", "[", 
               RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[Alpha]", " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["At", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "2"]}], "-", 
                RowBox[{"2", " ", "\[Alpha]", " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["At", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["gtt", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}], ")"}]}], "+", 
             
             RowBox[{
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"b", "-", "\[Alpha]"}], ")"}], "2"], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], 
              " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"b", "+", "\[Alpha]"}], ")"}], "2"], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], 
              " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["gtt", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "2"], "-", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["gtt", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "2"]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}]}]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["\[Alpha]", "2"]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["b", "2"], "+", 
            SuperscriptBox["\[Alpha]", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], 
          "2"]}]], " ", 
       RowBox[{"gtt", "[", 
        RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           SuperscriptBox["At", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["A\[Phi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{
           SuperscriptBox["At", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["A\[Phi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["b", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{"fph", "[", 
        RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}]], ",", "0", ",", "0", 
     ",", 
     FractionBox[
      RowBox[{
       SqrtBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["\[Alpha]", "2"]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["b", "2"], "+", 
            SuperscriptBox["\[Alpha]", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], 
          "2"]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"gtt", "[", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["fph", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["fph", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "2"]}], ")"}]}], 
         "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", 
          RowBox[{"fph", "[", 
           RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"gtt", "[", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["fph", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "+", 
            RowBox[{
             SuperscriptBox["fph", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"fph", "[", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"gtt", "[", 
               RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["A\[Phi]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["A\[Phi]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "2"]}], ")"}]}],
             "-", 
            RowBox[{
             SuperscriptBox["\[Alpha]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["gtt", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["gtt", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "2"]}], ")"}]}],
             "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Alpha]", "2"], " ", 
             RowBox[{"gtt", "[", 
              RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["At", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "2"]}], "+", 
               RowBox[{
                SuperscriptBox["gtt", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "2"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["At", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "2"]}], "+", 
               RowBox[{
                SuperscriptBox["gtt", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["b", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"fph", "[", 
         RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"gtt", "[", 
         RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "2"]}]]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.991246198987403*^9, 3.991247161853752*^9, 
  3.993499063236884*^9, 4.001419681634254*^9, 4.0014206593336678`*^9, 
  4.001421214284072*^9, 4.001446714016765*^9, 4.00144707212761*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"537c20ad-88ce-4843-bcb3-b9fd0c7c2840"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LineElement", "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.9900195184898453`*^9, 3.9900195225040407`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"a860bcd7-0073-4df1-a7fd-368c2bb1b6a1"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox["b", "2"], " ", 
    SuperscriptBox[
     RowBox[{"d", "[", "\[Alpha]", "]"}], "2"], " ", 
    RowBox[{"fph", "[", 
     RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}], 
   SqrtBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      SuperscriptBox["b", "2"], " ", 
      SuperscriptBox["\[Alpha]", "2"]}], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["b", "2"], "+", 
        SuperscriptBox["\[Alpha]", "2"], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], 
      "2"]}]]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["b", "2"], " ", 
    SuperscriptBox[
     RowBox[{"d", "[", "\[Beta]", "]"}], "2"], " ", 
    RowBox[{"fph", "[", 
     RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}], 
   SqrtBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      SuperscriptBox["b", "2"], " ", 
      SuperscriptBox["\[Alpha]", "2"]}], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["b", "2"], "+", 
        SuperscriptBox["\[Alpha]", "2"], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], 
      "2"]}]]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[Alpha]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"d", "[", "\[Phi]", "]"}], "2"]}], 
   RowBox[{"gtt", "[", 
    RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"d", "[", "t", "]"}], "2"], " ", 
   RowBox[{"gtt", "[", 
    RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.9900195229844313`*^9, 3.990022087424377*^9, 
  3.991245053526821*^9, 3.9934990737333517`*^9, 3.996642583469934*^9, 
  4.001419681728414*^9, 4.001420659450259*^9, 4.001421214420265*^9, 
  4.0014467141948442`*^9, 4.0014470722836647`*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"03a3f1a2-663a-4ed0-b76a-d0646a431bc6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"inserisco", " ", "funzioni"}], "  ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"At", "[", 
     RowBox[{"\[Alpha]_", ",", "\[Beta]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"-", "w"}], "*", 
     FractionBox[
      RowBox[{
       RowBox[{"\[Nu]", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["b", "2"], "+", 
          SuperscriptBox[
           RowBox[{"x1", "[", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x2", "[", 
           RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "+", 
          RowBox[{"\[Mu]", " ", 
           RowBox[{"y1", "[", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          SuperscriptBox[
           RowBox[{"x2", "[", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x1", "[", 
           RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "+", 
          RowBox[{"\[Mu]", " ", 
           RowBox[{"y2", "[", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}]}], ")"}]}]}], 
      RowBox[{"b", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[Sigma]", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["\[Nu]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["b", "2"], "+", 
            SuperscriptBox[
             RowBox[{"x1", "[", 
              RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "2"]}], ")"}]}], 
         "+", 
         SuperscriptBox[
          RowBox[{"x2", "[", 
           RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "2"]}], ")"}]}]]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A\[Phi]", "[", 
     RowBox[{"\[Alpha]_", ",", "\[Beta]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"-", "b"}], "*", 
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox["w", "2"]}]], 
     FractionBox[
      RowBox[{
       RowBox[{"\[Mu]", "*", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"\[Nu]", "^", "2"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x2", "[", 
           RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "+", 
          RowBox[{"\[Nu]", "*", 
           RowBox[{"x1", "[", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"y1", "[", 
           RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "-", 
          RowBox[{"\[Nu]", "*", 
           RowBox[{"y2", "[", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}]}], ")"}]}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x2", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "+", 
         RowBox[{"\[Nu]", "*", 
          RowBox[{"x1", "[", 
           RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}]}], ")"}], "+", 
       RowBox[{"\[Mu]", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"y1", "[", 
           RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "+", 
          RowBox[{"\[Nu]", "*", 
           RowBox[{"y2", "[", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}]}], ")"}]}]}]]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gtt", "[", 
     RowBox[{"\[Alpha]_", ",", "\[Beta]_"}], "]"}], ":=", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["b", "2"], "+", 
         SuperscriptBox[
          RowBox[{"x1", "[", 
           RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[Sigma]", "2"]}], "+", 
         SuperscriptBox[
          RowBox[{"x2", "[", 
           RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "2"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x2", "[", 
           RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "+", 
          RowBox[{"\[Mu]", " ", 
           RowBox[{"y1", "[", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}], "+", 
          RowBox[{"\[Nu]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x1", "[", 
              RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "+", 
             RowBox[{"\[Mu]", " ", 
              RowBox[{"y2", "[", 
               RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}]}], ")"}]}]}], 
         ")"}], "2"]}], 
      RowBox[{
       SuperscriptBox["b", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[Sigma]", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["\[Nu]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["b", "2"], "+", 
             SuperscriptBox[
              RowBox[{"x1", "[", 
               RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "2"]}], ")"}]}], 
          "+", 
          SuperscriptBox[
           RowBox[{"x2", "[", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "2"]}], ")"}], 
        "2"]}]]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"g\[CurlyPhi]\[CurlyPhi]", "[", 
     RowBox[{"\[Alpha]_", ",", "\[Beta]_"}], "]"}], ":=", 
    FractionBox[
     RowBox[{
      SuperscriptBox["b", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[Sigma]", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["\[Nu]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["b", "2"], "+", 
            SuperscriptBox[
             RowBox[{"x1", "[", 
              RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "2"]}], ")"}]}], 
         "+", 
         SuperscriptBox[
          RowBox[{"x2", "[", 
           RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "2"]}], ")"}], "2"], 
      " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox[
         RowBox[{"y2", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "2"]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["b", "2"], "+", 
        SuperscriptBox[
         RowBox[{"x1", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x2", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "+", 
         RowBox[{"\[Mu]", " ", 
          RowBox[{"y1", "[", 
           RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}], "+", 
         RowBox[{"\[Nu]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x1", "[", 
             RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "+", 
            RowBox[{"\[Mu]", " ", 
             RowBox[{"y2", "[", 
              RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}]}], ")"}]}]}], 
        ")"}], "2"]}]]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fph", "[", 
     RowBox[{"\[Alpha]_", ",", "\[Beta]_"}], "]"}], ":=", 
    FractionBox[
     RowBox[{"f0", " ", 
      SuperscriptBox[
       RowBox[{"DD", "[", 
        RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "2"]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"x2", "[", 
        RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "2"], "-", 
      RowBox[{
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"y2", "[", 
         RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "2"]}]}]]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DD", "[", 
     RowBox[{"\[Alpha]_", ",", "\[Beta]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ScriptL]", "2"], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["b", "2"], "+", 
           SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["\[Nu]", "2"]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x2", "[", 
         RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "+", 
        RowBox[{"\[Mu]", " ", 
         RowBox[{"y1", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}], "+", 
        RowBox[{"\[Nu]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x1", "[", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "+", 
           RowBox[{"\[Mu]", " ", 
            RowBox[{"y2", "[", 
             RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}]}], ")"}]}]}], 
       ")"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[ScriptL]", " ", "\[Nu]"}], "+", 
        RowBox[{"\[Mu]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["\[Nu]", "2"]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x1", "[", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "-", 
           RowBox[{"\[Mu]", " ", 
            RowBox[{"y2", "[", 
             RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["b", "2"], "+", 
           SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"y1", "[", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "+", 
           RowBox[{"\[Nu]", " ", 
            RowBox[{"y2", "[", 
             RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}]}], ")"}]}]}], 
       ")"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"x1", "[", 
     RowBox[{"\[Alpha]_", ",", "\[Beta]_"}], "]"}], ":=", 
    FractionBox[
     RowBox[{"(", 
      RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], 
     RowBox[{"y1", "[", 
      RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"y1", "[", 
     RowBox[{"\[Alpha]_", ",", "\[Beta]_"}], "]"}], ":=", 
    RowBox[{"-", 
     FractionBox[
      SqrtBox[
       RowBox[{
        SuperscriptBox["b", "2"], "-", 
        SuperscriptBox["\[Alpha]", "2"], "+", 
        SqrtBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SuperscriptBox["b", "2"], " ", 
           SuperscriptBox["\[Alpha]", "2"]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["b", "2"], "+", 
             SuperscriptBox["\[Alpha]", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], 
           "2"]}]], "-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}]], 
      RowBox[{"b", 
       SqrtBox["2"]}]]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"x2", "[", 
     RowBox[{"\[Alpha]_", ",", "\[Beta]_"}], "]"}], ":=", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Rp", "[", 
        RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "+", 
       RowBox[{"Rm", "[", 
        RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"y2", "[", 
     RowBox[{"\[Alpha]_", ",", "\[Beta]_"}], "]"}], ":=", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", "*", "\[Sigma]"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Rp", "[", 
        RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "-", 
       RowBox[{"Rm", "[", 
        RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Rp", "[", 
     RowBox[{"\[Alpha]_", ",", "\[Beta]_"}], "]"}], ":=", 
    SqrtBox[
     RowBox[{
      SuperscriptBox["\[Alpha]", "2"], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
        "\[ScriptL]", "-", "\[Beta]", "+", "\[Beta]1", "-", "\[Sigma]"}], 
        ")"}], "2"]}]]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Rm", "[", 
     RowBox[{"\[Alpha]_", ",", "\[Beta]_"}], "]"}], ":=", 
    SqrtBox[
     RowBox[{
      SuperscriptBox["\[Alpha]", "2"], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
        "\[ScriptL]", "-", "\[Beta]", "+", "\[Beta]1", "+", "\[Sigma]"}], 
        ")"}], "2"]}]]}], "\[IndentingNewLine]", 
   RowBox[{"\[Sigma]", ":=", 
    SqrtBox[
     RowBox[{
      SuperscriptBox["\[Mu]", "2"], "+", 
      RowBox[{"2", " ", "\[ScriptL]", " ", "\[Mu]", " ", "\[Nu]"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["b", "2"], "+", 
         SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
       SuperscriptBox["\[Nu]", "2"]}]}]]}], "\[IndentingNewLine]", 
   RowBox[{"\[ScriptL]", ":=", 
    RowBox[{"\[Beta]2", "-", "\[Beta]1"}]}]}]}]], "Input",
 CellChangeTimes->{{3.7597753539315243`*^9, 3.759775410849856*^9}, {
   3.759775480556345*^9, 3.7597754967213297`*^9}, {3.7597755664380836`*^9, 
   3.759775770563129*^9}, {3.759973153418043*^9, 3.75997318390129*^9}, {
   3.759975562012292*^9, 3.7599755641393623`*^9}, {3.760066694817416*^9, 
   3.760066720785852*^9}, {3.760067857707643*^9, 3.760067858058621*^9}, {
   3.760154227797229*^9, 3.760154233307227*^9}, {3.760382599490918*^9, 
   3.760382604629201*^9}, 3.760383077507988*^9, {3.760384673274979*^9, 
   3.7603846749652977`*^9}, {3.760384788152759*^9, 3.760384789790638*^9}, {
   3.760385679798071*^9, 3.760385680304042*^9}, {3.760386620449203*^9, 
   3.760386621425767*^9}, {3.760403807985724*^9, 3.760403808141518*^9}, 
   3.7604041336194468`*^9, {3.7604135444530487`*^9, 3.760413604714394*^9}, {
   3.9694436280250893`*^9, 3.9694436872911263`*^9}, {3.9694437598463182`*^9, 
   3.969443794483077*^9}, {3.969443927596972*^9, 3.969443932502983*^9}, {
   3.969457925765045*^9, 3.9694579360637503`*^9}, {3.9694599879886208`*^9, 
   3.969459992813705*^9}, {3.973234786526409*^9, 3.9732347870436163`*^9}, {
   3.973238120413683*^9, 3.973238142126329*^9}, {3.973238220136772*^9, 
   3.973238244400069*^9}, {3.973238283160369*^9, 3.973238430863759*^9}, {
   3.973238477316538*^9, 3.973238478472397*^9}, {3.973238510521612*^9, 
   3.973238548653067*^9}, {3.973240690707932*^9, 3.9732408310961533`*^9}, {
   3.973240965866233*^9, 3.973241188825974*^9}, {3.973241224085432*^9, 
   3.97324123153484*^9}, {3.973241532688589*^9, 3.9732415714444313`*^9}, {
   3.973287376676906*^9, 3.9732873769148006`*^9}, {3.973287457736176*^9, 
   3.973287757581973*^9}, {3.97328949693189*^9, 3.973289578330944*^9}, {
   3.9732897602357407`*^9, 3.973289788488694*^9}, {3.973289868981588*^9, 
   3.9732898963187428`*^9}, {3.9732899317491198`*^9, 3.973289968204784*^9}, {
   3.973290060412562*^9, 3.973290064705884*^9}, {3.973290329326357*^9, 
   3.9732903406238003`*^9}, {3.973290886241897*^9, 3.97329090094694*^9}, {
   3.973290957024034*^9, 3.973290963229246*^9}, {3.973338013208077*^9, 
   3.973338013426537*^9}, {3.973344832774887*^9, 3.973344839630118*^9}, {
   3.973347495561783*^9, 3.973347498393775*^9}, 3.973347717902666*^9, {
   3.973372753044627*^9, 3.973372763573653*^9}, {3.973463965268509*^9, 
   3.973464134358663*^9}, {3.973464677612481*^9, 3.973464759015964*^9}, {
   3.973464930119899*^9, 3.973464939062026*^9}, 3.973493786053483*^9, {
   3.9734941685995817`*^9, 3.973494189441433*^9}, {3.973505266985874*^9, 
   3.973505267356385*^9}, {3.990022110325588*^9, 3.990022113004637*^9}, {
   3.990354327843877*^9, 3.99035432827124*^9}, 3.990357495781981*^9, {
   3.990731591992401*^9, 3.99073159266397*^9}, {3.990731874824953*^9, 
   3.9907318755563993`*^9}, {3.9912451744486847`*^9, 3.991245182749897*^9}, {
   3.991245267911139*^9, 3.991245275131315*^9}, {3.9912455308910837`*^9, 
   3.9912455320817127`*^9}, 4.001419700855936*^9, 4.001419863813861*^9, {
   4.001446658558865*^9, 4.00144668779515*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"9bf3a312-f3c1-49e3-abb3-194679d44eee"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "  ", 
   StyleBox[
    RowBox[{"Maxell", " ", "equations"}],
    FontWeight->"Bold"], "   ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"ParallelTable", "[", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"simmMaxEq", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"f0", "\[Rule]", "4"}], ",", 
        RowBox[{"\[Nu]", "->", "2"}], ",", 
        RowBox[{"\[Beta]2", "->", "20"}], ",", 
        RowBox[{"\[Beta]1", "->", "0"}], ",", 
        RowBox[{"b", "->", 
         RowBox[{"-", "5"}]}], ",", 
        RowBox[{"\[Mu]", "->", "13"}], ",", 
        RowBox[{"\[Beta]", "->", "11"}], ",", 
        RowBox[{"\[Alpha]", "->", "1"}], ",", 
        RowBox[{"w", "->", 
         RowBox[{"1", "/", "2"}]}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.969443845958026*^9, 3.969443907970347*^9}, {
   3.973290081304325*^9, 3.973290108537387*^9}, {3.973290154198347*^9, 
   3.973290154847793*^9}, {3.973290260260281*^9, 3.973290268494668*^9}, {
   3.973344409042145*^9, 3.9733444227514267`*^9}, {3.9733466023052998`*^9, 
   3.9733466244927397`*^9}, {3.97334666208971*^9, 3.9733466624290047`*^9}, {
   3.973346951940896*^9, 3.973346952313797*^9}, {3.973346987512087*^9, 
   3.973346987954957*^9}, {3.973347127534068*^9, 3.97334712767347*^9}, {
   3.9733482705408773`*^9, 3.973348270969763*^9}, {3.973348332356625*^9, 
   3.9733483353387957`*^9}, {3.9733758368827744`*^9, 
   3.9733758370510073`*^9}, {3.9734078264313498`*^9, 3.973407828289528*^9}, {
   3.9734939371878443`*^9, 3.973493955716366*^9}, {3.973493986110622*^9, 
   3.973494010723159*^9}, {3.9734943951126423`*^9, 3.9734944021960583`*^9}, {
   3.973494682053939*^9, 3.973494685535801*^9}, 3.991246263006432*^9, {
   3.991246467600339*^9, 3.991246482416191*^9}, {3.9912507873294907`*^9, 
   3.991250801925308*^9}, {3.993499139167748*^9, 3.993499165046693*^9}, {
   3.99664261824349*^9, 3.996642642697995*^9}, {3.996642678687003*^9, 
   3.9966426846146317`*^9}, 4.001420723138318*^9, {4.001421292128456*^9, 
   4.001421292714625*^9}, {4.0014214184951887`*^9, 4.001421418825618*^9}, {
   4.001421502603931*^9, 4.0014215094001713`*^9}, {4.001446740046812*^9, 
   4.001446741931981*^9}, {4.0014471518881187`*^9, 
   4.001447155515107*^9}},ExpressionUUID->"a62f9324-9dbd-4b23-8e61-\
c508e5ddcb59"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{4.001420700426724*^9, 4.001420749311966*^9, 
  4.0014212453292513`*^9, 4.001421341910074*^9, 4.001421556422409*^9, 
  4.001421651515864*^9, 4.0014467429640427`*^9, 4.001446811431088*^9, 
  4.001447137621439*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"0981866d-713d-475b-b3b4-80beb231caf7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"simmMaxEq", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"f0", "\[Rule]", "7"}], ",", 
        RowBox[{"\[Nu]", "->", "6"}], ",", 
        RowBox[{"\[Beta]2", "->", "138"}], ",", 
        RowBox[{"\[Beta]1", "->", "4"}], ",", 
        RowBox[{"b", "->", "7"}], ",", 
        RowBox[{"\[Mu]", "->", "13"}], ",", 
        RowBox[{"\[Alpha]", "->", "31"}], ",", 
        RowBox[{"\[Beta]", "\[Rule]", "3"}]}], "}"}]}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.973410010901719*^9, {3.9734101343056917`*^9, 3.973410144570385*^9}, {
   3.973410236376989*^9, 3.973410240431775*^9}, {3.97349410368298*^9, 
   3.9734941117329597`*^9}, {3.9734944129924717`*^9, 3.97349441323347*^9}, {
   3.973494673723023*^9, 3.973494716406028*^9}, {3.973494802913204*^9, 
   3.973494808338869*^9}, {3.973494838593155*^9, 3.973494839634864*^9}, {
   3.973494873754692*^9, 3.973494873897105*^9}, {3.9734949455803537`*^9, 
   3.9734949786838818`*^9}, {3.9735030555279512`*^9, 3.973503058155608*^9}, {
   3.973503369821464*^9, 3.973503370959268*^9}, 3.990355133438629*^9, 
   3.99124630210054*^9},
 CellLabel->"In[32]:=",ExpressionUUID->"13554441-836f-4646-8c32-98fac24ee899"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.993499100684144*^9, 3.996642694472972*^9, 
  4.001419722306448*^9, 4.001446828509632*^9, 4.001447146724309*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"996cdef6-684c-4c94-b812-f769ec29dda4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"simmMaxEq", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"f0", "\[Rule]", "7"}], ",", 
        RowBox[{"\[Nu]", "\[Rule]", "12"}], ",", 
        RowBox[{"\[Beta]2", "\[Rule]", "138"}], ",", 
        RowBox[{"\[Beta]1", "\[Rule]", "4"}], ",", 
        RowBox[{"b", "\[Rule]", "6"}], ",", 
        RowBox[{"\[Mu]", "\[Rule]", "20"}], ",", 
        RowBox[{"\[Alpha]", "->", "37"}], ",", 
        RowBox[{"\[Beta]", "\[Rule]", "3"}]}], "}"}]}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9907307390393667`*^9, 3.990730792791154*^9}, 
   3.99124519003421*^9, {3.991245332618678*^9, 3.991245334077029*^9}, {
   3.991246327866041*^9, 3.9912463457247057`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"a3b24532-3531-4f8d-90aa-594ef570cd50"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{4.0014212041221123`*^9, 4.001446706283065*^9, 
  4.001447153367782*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"902a400c-b85a-4378-9bc1-e8236de2bf00"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "  ", 
   StyleBox[
    RowBox[{"Einstein", " ", "equations"}],
    FontWeight->"Bold"], "   ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"ParallelTable", "[", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"simmEqUD", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"f0", "\[Rule]", "4"}], ",", 
        RowBox[{"\[Nu]", "->", "2"}], ",", 
        RowBox[{"\[Beta]2", "->", "20"}], ",", 
        RowBox[{"\[Beta]1", "->", "4"}], ",", 
        RowBox[{"b", "->", 
         RowBox[{"-", "5"}]}], ",", 
        RowBox[{"\[Mu]", "->", "13"}], ",", 
        RowBox[{"\[Beta]", "->", "11"}], ",", 
        RowBox[{"\[Alpha]", "->", "3"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.990733365734796*^9, 3.990733416981536*^9}, 
   3.9912463891204357`*^9, 3.9912464199144077`*^9, {3.991246641225391*^9, 
   3.991246715552992*^9}, {3.9966428765758038`*^9, 3.9966428854448957`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"ef8b65af-873b-4cf0-8027-6d0640d0f371"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{4.00144733080689*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"1b29f063-6b28-4486-912e-b594f93a9b28"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"simmEqUD", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"f0", "\[Rule]", "7"}], ",", 
        RowBox[{"\[Nu]", "\[Rule]", "12"}], ",", 
        RowBox[{"\[Beta]2", "\[Rule]", "138"}], ",", 
        RowBox[{"\[Beta]1", "\[Rule]", "4"}], ",", 
        RowBox[{"b", "\[Rule]", "6"}], ",", 
        RowBox[{"\[Mu]", "\[Rule]", "20"}], ",", 
        RowBox[{"\[Alpha]", "->", "37"}], ",", 
        RowBox[{"\[Beta]", "\[Rule]", "3"}], ",", 
        RowBox[{"w", "->", 
         RowBox[{"1", "/", "2"}]}]}], "}"}]}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellLabel->"In[36]:=",ExpressionUUID->"81b51b94-4c88-460e-a713-93efb2521e63"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1.1304087644331434`*^-21"}], ",", "0.`", ",", "0.`", ",", 
     RowBox[{"-", "1.5527444504781403`*^-23"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.`", ",", "4.766275582592156`*^-25", ",", 
     RowBox[{"-", "1.3818931618307765`*^-23"}], ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.`", ",", 
     RowBox[{"-", "1.3818931618307765`*^-23"}], ",", 
     RowBox[{"-", "4.766275582592156`*^-25"}], ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.333744389709868`*^-26", ",", "0.`", ",", "0.`", ",", 
     RowBox[{"-", "1.4539588494870367`*^-21"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{4.0014473463306713`*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"7aa098e0-626b-4e5f-a5e1-6105eb9244a6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"simmEqUD", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"f0", "\[Rule]", "7"}], ",", 
        RowBox[{"\[Nu]", "\[Rule]", "12"}], ",", 
        RowBox[{"\[Beta]2", "\[Rule]", "11"}], ",", 
        RowBox[{"\[Beta]1", "\[Rule]", "4"}], ",", 
        RowBox[{"b", "\[Rule]", "6"}], ",", 
        RowBox[{"\[Mu]", "\[Rule]", "20"}], ",", 
        RowBox[{"\[Alpha]", "->", "37"}], ",", 
        RowBox[{"\[Beta]", "\[Rule]", "3"}], ",", 
        RowBox[{"w", "->", 
         RowBox[{"1", "/", "2"}]}]}], "}"}]}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.759782061274823*^9, {3.7600673826679993`*^9, 3.760067432921048*^9}, {
   3.76014810112805*^9, 3.760148112193348*^9}, {3.7601494777355556`*^9, 
   3.760149509900611*^9}, {3.760154615400259*^9, 3.760154617059969*^9}, {
   3.760155117644792*^9, 3.76015511864856*^9}, 3.969443920985385*^9, 
   3.973290190441401*^9, {3.973290285387844*^9, 3.973290290631686*^9}, {
   3.9733475194137297`*^9, 3.97334756841048*^9}, {3.9733477812735767`*^9, 
   3.973347783285091*^9}, {3.973348275678801*^9, 3.9733482761322803`*^9}, {
   3.973348308768897*^9, 3.973348308998794*^9}, {3.973372559268702*^9, 
   3.9733725993994703`*^9}, {3.973375892980069*^9, 3.9733759417808933`*^9}, {
   3.973376250776726*^9, 3.9733762523286057`*^9}, {3.973376303706625*^9, 
   3.973376304619125*^9}, {3.973376903254126*^9, 3.973376903741859*^9}, {
   3.97337694805952*^9, 3.9733769624159937`*^9}, {3.973408047125619*^9, 
   3.973408065013934*^9}, {3.9734102487387953`*^9, 3.973410253976632*^9}, {
   3.9734574611575336`*^9, 3.973457489276586*^9}, {3.9734950426251307`*^9, 
   3.973495065963942*^9}, {3.973503042117683*^9, 3.973503042670718*^9}, {
   3.989929578426573*^9, 3.989929593024341*^9}, {3.989929665566*^9, 
   3.989929666526579*^9}, {3.9903551587782507`*^9, 3.990355166372908*^9}, {
   3.990355285825*^9, 3.990355286418049*^9}, 3.991246372465158*^9, {
   3.991246753779385*^9, 3.99124675839651*^9}, {3.9912470012452927`*^9, 
   3.991247054377961*^9}, 3.991247103762205*^9, 4.0014207679000874`*^9, {
   4.001421629226144*^9, 4.001421629504904*^9}, {4.0014468714263887`*^9, 
   4.0014468930291758`*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"6f5ecfeb-fc29-4599-b4f9-008bab482d72"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1.0690455192163573`*^-22"}], "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", "0.`", ",", "0.`", ",", 
     RowBox[{
      RowBox[{"-", "2.6806525315410062`*^-24"}], "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.`", ",", 
     RowBox[{
      RowBox[{"-", "1.6140718221797064`*^-25"}], "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "2.3108031123154995`*^-24"}], "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.`", ",", 
     RowBox[{
      RowBox[{"-", "2.3108031123154995`*^-24"}], "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"1.6140718221797064`*^-25", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"5.1439931084759637`*^-26", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", "0.`", ",", "0.`", ",", 
     RowBox[{
      RowBox[{"-", "2.8566553905980696`*^-22"}], "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9912508203247128`*^9, 3.993499202778841*^9, 
  3.9966427045289288`*^9, 3.996643641641061*^9, 4.00142077134958*^9, 
  4.001421257511066*^9, 4.0014473418470173`*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"5bb21c75-b437-49b1-ae9b-2fd24803c31f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"simmEqUD", "[", 
      RowBox[{"[", 
       RowBox[{"i", ",", "j"}], "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"f0", "\[Rule]", "7"}], ",", 
       RowBox[{"\[Nu]", "->", "6"}], ",", 
       RowBox[{"\[Beta]2", "->", "138"}], ",", 
       RowBox[{"\[Beta]1", "->", "4"}], ",", 
       RowBox[{"b", "->", "7"}], ",", 
       RowBox[{"\[Mu]", "->", "13"}], ",", 
       RowBox[{"\[Alpha]", "->", "31"}], ",", 
       RowBox[{"\[Beta]", "\[Rule]", "5"}], ",", 
       RowBox[{"w", "->", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "3"}]}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.990733365734796*^9, 3.990733416981536*^9}, 
   3.9912463891204357`*^9, {3.991246731485083*^9, 3.9912467325113487`*^9}, {
   4.0014472751542063`*^9, 4.00144728405986*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"cf94da4c-d89d-4b55-89ee-b7d28388a05e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{4.001447483768367*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"c9b36650-dff4-4fbe-bea4-80b03ac045d8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "     ", 
   RowBox[{
    RowBox[{"--", 
     RowBox[{"--", "    ", 
      RowBox[{
       RowBox[{
        StyleBox["metric",
         FontWeight->"Bold"], "   ", "--"}], "--"}]}]}], "-"}], "    ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{"\[Alpha]", ">", "0"}], ",", 
    RowBox[{"Simplify", "[", "gdd", "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.990730887139904*^9, 3.9907309319456797`*^9}, {
   3.990733004316258*^9, 3.990733024237751*^9}, 
   3.9966429253250637`*^9},ExpressionUUID->"420d0742-4863-4696-9e87-\
44436800baa5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            FractionBox[
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], 
             RowBox[{
              SuperscriptBox["b", "2"], "-", 
              SuperscriptBox["\[Alpha]", "2"], "+", 
              SqrtBox[
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 SuperscriptBox["b", "2"], " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["b", "2"], "+", 
                   SuperscriptBox["\[Alpha]", "2"], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], 
                  ")"}], "2"]}]], "-", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}]]}], ")"}],
           " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["b", "2"], "-", 
                  SuperscriptBox["\[Alpha]", "2"], "+", 
                  SqrtBox[
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["b", "2"], "+", 
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], 
                    ")"}], "2"]}]], "-", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}]], " ",
                 "\[Mu]"}], 
               RowBox[{
                SqrtBox["2"], " ", "b"}]]}], "-", 
             FractionBox[
              RowBox[{
               SqrtBox["2"], " ", "b", " ", 
               RowBox[{"(", 
                RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], " ", "\[Nu]"}], 
              SqrtBox[
               RowBox[{
                SuperscriptBox["b", "2"], "-", 
                SuperscriptBox["\[Alpha]", "2"], "+", 
                SqrtBox[
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", 
                   SuperscriptBox["b", "2"], " ", 
                   SuperscriptBox["\[Alpha]", "2"]}], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["b", "2"], "+", 
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], 
                    ")"}], "2"]}]], "-", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}]]], "+", 
             
             FractionBox[
              RowBox[{"\[Mu]", " ", "\[Nu]", " ", 
               RowBox[{"(", 
                RowBox[{
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["\[Alpha]", "2"], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Beta]", "-", "\[Beta]2", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["\[Mu]", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[Beta]1"}], "+", "\[Beta]2"}], ")"}], " ", 
                    "\[Mu]", " ", "\[Nu]"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["b", "2"], "+", 
                    SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
                    SuperscriptBox["\[Nu]", "2"]}]}]]}], ")"}], "2"]}]], "-", 
                 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["\[Alpha]", "2"], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[Beta]"}], "+", "\[Beta]2", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["\[Mu]", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[Beta]1"}], "+", "\[Beta]2"}], ")"}], " ", 
                    "\[Mu]", " ", "\[Nu]"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["b", "2"], "+", 
                    SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
                    SuperscriptBox["\[Nu]", "2"]}]}]]}], ")"}], "2"]}]]}], 
                ")"}]}], 
              RowBox[{"2", " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["\[Mu]", "2"], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "\[Beta]1"}], "+", "\[Beta]2"}], ")"}], " ", 
                  "\[Mu]", " ", "\[Nu]"}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["b", "2"], "+", 
                    SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
                  SuperscriptBox["\[Nu]", "2"]}]}]]}]], "+", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["\[Alpha]", "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[Beta]", "-", "\[Beta]2", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["\[Mu]", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[Beta]1"}], "+", "\[Beta]2"}], ")"}], " ", 
                    "\[Mu]", " ", "\[Nu]"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["b", "2"], "+", 
                    SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
                    SuperscriptBox["\[Nu]", "2"]}]}]]}], ")"}], "2"]}]], "+", 
                
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["\[Alpha]", "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[Beta]"}], "+", "\[Beta]2", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["\[Mu]", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[Beta]1"}], "+", "\[Beta]2"}], ")"}], " ", 
                    "\[Mu]", " ", "\[Nu]"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["b", "2"], "+", 
                    SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
                    SuperscriptBox["\[Nu]", "2"]}]}]]}], ")"}], "2"]}]]}], 
               ")"}]}]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["\[Mu]", "2"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"\[Beta]1", "-", "\[Beta]2"}], ")"}], " ", "\[Mu]", " ",
              "\[Nu]"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["b", "2"], "+", 
               SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
             SuperscriptBox["\[Nu]", "2"]}], "+", 
            RowBox[{
             FractionBox["1", "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["\[Alpha]", "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[Beta]", "-", "\[Beta]2", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["\[Mu]", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[Beta]1"}], "+", "\[Beta]2"}], ")"}], " ", 
                    "\[Mu]", " ", "\[Nu]"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["b", "2"], "+", 
                    SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
                    SuperscriptBox["\[Nu]", "2"]}]}]]}], ")"}], "2"]}]], "+", 
                
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["\[Alpha]", "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[Beta]"}], "+", "\[Beta]2", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["\[Mu]", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[Beta]1"}], "+", "\[Beta]2"}], ")"}], " ", 
                    "\[Mu]", " ", "\[Nu]"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["b", "2"], "+", 
                    SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
                    SuperscriptBox["\[Nu]", "2"]}]}]]}], ")"}], "2"]}]]}], 
               ")"}], "2"]}]}], ")"}]}], ")"}], "/", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Mu]", "2"], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"\[Beta]1", "-", "\[Beta]2"}], ")"}], " ", "\[Mu]", " ", 
            "\[Nu]"}], "+", 
           RowBox[{
            SuperscriptBox["b", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], 
               RowBox[{
                SuperscriptBox["b", "2"], "-", 
                SuperscriptBox["\[Alpha]", "2"], "+", 
                SqrtBox[
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", 
                   SuperscriptBox["b", "2"], " ", 
                   SuperscriptBox["\[Alpha]", "2"]}], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["b", "2"], "+", 
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], 
                    ")"}], "2"]}]], "-", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}]]}], 
             ")"}], " ", 
            SuperscriptBox["\[Nu]", "2"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["b", "2"], "+", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
            SuperscriptBox["\[Nu]", "2"]}], "-", 
           RowBox[{
            FractionBox["1", "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SqrtBox[
                RowBox[{
                 SuperscriptBox["\[Alpha]", "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Beta]", "-", "\[Beta]2", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["\[Mu]", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[Beta]1"}], "+", "\[Beta]2"}], ")"}], " ", 
                    "\[Mu]", " ", "\[Nu]"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["b", "2"], "+", 
                    SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
                    SuperscriptBox["\[Nu]", "2"]}]}]]}], ")"}], "2"]}]], "+", 
               
               SqrtBox[
                RowBox[{
                 SuperscriptBox["\[Alpha]", "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "\[Beta]"}], "+", "\[Beta]2", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["\[Mu]", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[Beta]1"}], "+", "\[Beta]2"}], ")"}], " ", 
                    "\[Mu]", " ", "\[Nu]"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["b", "2"], "+", 
                    SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
                    SuperscriptBox["\[Nu]", "2"]}]}]]}], ")"}], "2"]}]]}], 
              ")"}], "2"]}]}], ")"}], "2"]}], ")"}]}], ",", "0", ",", "0", 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["b", "2"], " ", "f0", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Beta]1", "-", "\[Beta]2"}], ")"}], "2"], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["b", "2"], "+", 
                 SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[Nu]", "2"]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox[
                RowBox[{
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["b", "2"], "-", 
                   SuperscriptBox["\[Alpha]", "2"], "+", 
                   SqrtBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["b", "2"], "+", 
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], 
                    ")"}], "2"]}]], "-", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}]], " ",
                  "\[Mu]"}], 
                RowBox[{
                 SqrtBox["2"], " ", "b"}]]}], "-", 
              FractionBox[
               RowBox[{
                SqrtBox["2"], " ", "b", " ", 
                RowBox[{"(", 
                 RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], " ", "\[Nu]"}], 
               
               SqrtBox[
                RowBox[{
                 SuperscriptBox["b", "2"], "-", 
                 SuperscriptBox["\[Alpha]", "2"], "+", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["b", "2"], "+", 
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], 
                    ")"}], "2"]}]], "-", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}]]], "+", 
              FractionBox[
               RowBox[{"\[Mu]", " ", "\[Nu]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Beta]", "-", "\[Beta]2", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["\[Mu]", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[Beta]1"}], "+", "\[Beta]2"}], ")"}], " ", 
                    "\[Mu]", " ", "\[Nu]"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["b", "2"], "+", 
                    SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
                    SuperscriptBox["\[Nu]", "2"]}]}]]}], ")"}], "2"]}]], "-", 
                  
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[Beta]"}], "+", "\[Beta]2", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["\[Mu]", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[Beta]1"}], "+", "\[Beta]2"}], ")"}], " ", 
                    "\[Mu]", " ", "\[Nu]"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["b", "2"], "+", 
                    SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
                    SuperscriptBox["\[Nu]", "2"]}]}]]}], ")"}], "2"]}]]}], 
                 ")"}]}], 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["\[Mu]", "2"], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[Beta]1"}], "+", "\[Beta]2"}], ")"}], " ", 
                   "\[Mu]", " ", "\[Nu]"}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["b", "2"], "+", 
                    SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
                   SuperscriptBox["\[Nu]", "2"]}]}]]}]], "+", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["\[Alpha]", "2"], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Beta]", "-", "\[Beta]2", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["\[Mu]", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[Beta]1"}], "+", "\[Beta]2"}], ")"}], " ", 
                    "\[Mu]", " ", "\[Nu]"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["b", "2"], "+", 
                    SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
                    SuperscriptBox["\[Nu]", "2"]}]}]]}], ")"}], "2"]}]], "+", 
                 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["\[Alpha]", "2"], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[Beta]"}], "+", "\[Beta]2", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["\[Mu]", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[Beta]1"}], "+", "\[Beta]2"}], ")"}], " ", 
                    "\[Mu]", " ", "\[Nu]"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["b", "2"], "+", 
                    SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
                    SuperscriptBox["\[Nu]", "2"]}]}]]}], ")"}], "2"]}]]}], 
                ")"}]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"\[Mu]", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "\[Beta]1"}], "+", "\[Beta]2"}], ")"}], " ", 
               "\[Nu]"}], "-", 
              RowBox[{"\[Mu]", " ", 
               SuperscriptBox["\[Nu]", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "\[Beta]1"}], "+", "\[Beta]2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox[
                   RowBox[{
                    SqrtBox["2"], " ", "b", " ", 
                    RowBox[{"(", 
                    RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}]}], 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["b", "2"], "-", 
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["b", "2"], "+", 
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], 
                    ")"}], "2"]}]], "-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}]]]}], 
                 "-", 
                 FractionBox[
                  RowBox[{"\[Mu]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Beta]", "-", "\[Beta]2", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["\[Mu]", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[Beta]1"}], "+", "\[Beta]2"}], ")"}], " ", 
                    "\[Mu]", " ", "\[Nu]"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["b", "2"], "+", 
                    SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
                    SuperscriptBox["\[Nu]", "2"]}]}]]}], ")"}], "2"]}]], "-", 
                    
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[Beta]"}], "+", "\[Beta]2", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["\[Mu]", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[Beta]1"}], "+", "\[Beta]2"}], ")"}], " ", 
                    "\[Mu]", " ", "\[Nu]"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["b", "2"], "+", 
                    SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
                    SuperscriptBox["\[Nu]", "2"]}]}]]}], ")"}], "2"]}]]}], 
                    ")"}]}], 
                  RowBox[{"2", " ", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["\[Mu]", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[Beta]1"}], "+", "\[Beta]2"}], ")"}], " ", 
                    "\[Mu]", " ", "\[Nu]"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["b", "2"], "+", 
                    SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
                    SuperscriptBox["\[Nu]", "2"]}]}]]}]]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["b", "2"], "+", 
                 SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox[
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["b", "2"], "-", 
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["b", "2"], "+", 
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], 
                    ")"}], "2"]}]], "-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}]], 
                   RowBox[{
                    SqrtBox["2"], " ", "b"}]]}], "+", 
                 FractionBox[
                  RowBox[{"\[Nu]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Beta]", "-", "\[Beta]2", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["\[Mu]", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[Beta]1"}], "+", "\[Beta]2"}], ")"}], " ", 
                    "\[Mu]", " ", "\[Nu]"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["b", "2"], "+", 
                    SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
                    SuperscriptBox["\[Nu]", "2"]}]}]]}], ")"}], "2"]}]], "-", 
                    
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[Beta]"}], "+", "\[Beta]2", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["\[Mu]", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[Beta]1"}], "+", "\[Beta]2"}], ")"}], " ", 
                    "\[Mu]", " ", "\[Nu]"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["b", "2"], "+", 
                    SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
                    SuperscriptBox["\[Nu]", "2"]}]}]]}], ")"}], "2"]}]]}], 
                    ")"}]}], 
                  RowBox[{"2", " ", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["\[Mu]", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[Beta]1"}], "+", "\[Beta]2"}], ")"}], " ", 
                    "\[Mu]", " ", "\[Nu]"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["b", "2"], "+", 
                    SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
                    SuperscriptBox["\[Nu]", "2"]}]}]]}]]}], ")"}]}]}], 
             ")"}]}]}], ")"}], "2"]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SqrtBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SuperscriptBox["b", "2"], " ", 
           SuperscriptBox["\[Alpha]", "2"]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["b", "2"], "+", 
             SuperscriptBox["\[Alpha]", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], 
           "2"]}]], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Alpha]", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Beta]", "-", "\[Beta]2", "+", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["\[Mu]", "2"], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "\[Beta]1"}], "+", "\[Beta]2"}], ")"}], " ", 
                "\[Mu]", " ", "\[Nu]"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["b", "2"], "+", 
                  SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
                SuperscriptBox["\[Nu]", "2"]}]}]]}], ")"}], "2"]}]], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Alpha]", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "\[Beta]"}], "+", "\[Beta]2", "+", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["\[Mu]", "2"], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "\[Beta]1"}], "+", "\[Beta]2"}], ")"}], " ", 
                "\[Mu]", " ", "\[Nu]"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["b", "2"], "+", 
                  SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
                SuperscriptBox["\[Nu]", "2"]}]}]]}], ")"}], "2"]}]]}], 
       ")"}]}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["b", "2"], " ", "f0", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Beta]1", "-", "\[Beta]2"}], ")"}], "2"], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["b", "2"], "+", 
                 SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[Nu]", "2"]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox[
                RowBox[{
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["b", "2"], "-", 
                   SuperscriptBox["\[Alpha]", "2"], "+", 
                   SqrtBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["b", "2"], "+", 
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], 
                    ")"}], "2"]}]], "-", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}]], " ",
                  "\[Mu]"}], 
                RowBox[{
                 SqrtBox["2"], " ", "b"}]]}], "-", 
              FractionBox[
               RowBox[{
                SqrtBox["2"], " ", "b", " ", 
                RowBox[{"(", 
                 RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], " ", "\[Nu]"}], 
               
               SqrtBox[
                RowBox[{
                 SuperscriptBox["b", "2"], "-", 
                 SuperscriptBox["\[Alpha]", "2"], "+", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["b", "2"], "+", 
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], 
                    ")"}], "2"]}]], "-", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}]]], "+", 
              FractionBox[
               RowBox[{"\[Mu]", " ", "\[Nu]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Beta]", "-", "\[Beta]2", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["\[Mu]", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[Beta]1"}], "+", "\[Beta]2"}], ")"}], " ", 
                    "\[Mu]", " ", "\[Nu]"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["b", "2"], "+", 
                    SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
                    SuperscriptBox["\[Nu]", "2"]}]}]]}], ")"}], "2"]}]], "-", 
                  
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[Beta]"}], "+", "\[Beta]2", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["\[Mu]", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[Beta]1"}], "+", "\[Beta]2"}], ")"}], " ", 
                    "\[Mu]", " ", "\[Nu]"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["b", "2"], "+", 
                    SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
                    SuperscriptBox["\[Nu]", "2"]}]}]]}], ")"}], "2"]}]]}], 
                 ")"}]}], 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["\[Mu]", "2"], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[Beta]1"}], "+", "\[Beta]2"}], ")"}], " ", 
                   "\[Mu]", " ", "\[Nu]"}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["b", "2"], "+", 
                    SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
                   SuperscriptBox["\[Nu]", "2"]}]}]]}]], "+", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["\[Alpha]", "2"], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Beta]", "-", "\[Beta]2", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["\[Mu]", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[Beta]1"}], "+", "\[Beta]2"}], ")"}], " ", 
                    "\[Mu]", " ", "\[Nu]"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["b", "2"], "+", 
                    SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
                    SuperscriptBox["\[Nu]", "2"]}]}]]}], ")"}], "2"]}]], "+", 
                 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["\[Alpha]", "2"], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[Beta]"}], "+", "\[Beta]2", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["\[Mu]", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[Beta]1"}], "+", "\[Beta]2"}], ")"}], " ", 
                    "\[Mu]", " ", "\[Nu]"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["b", "2"], "+", 
                    SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
                    SuperscriptBox["\[Nu]", "2"]}]}]]}], ")"}], "2"]}]]}], 
                ")"}]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"\[Mu]", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "\[Beta]1"}], "+", "\[Beta]2"}], ")"}], " ", 
               "\[Nu]"}], "-", 
              RowBox[{"\[Mu]", " ", 
               SuperscriptBox["\[Nu]", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "\[Beta]1"}], "+", "\[Beta]2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox[
                   RowBox[{
                    SqrtBox["2"], " ", "b", " ", 
                    RowBox[{"(", 
                    RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}]}], 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["b", "2"], "-", 
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["b", "2"], "+", 
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], 
                    ")"}], "2"]}]], "-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}]]]}], 
                 "-", 
                 FractionBox[
                  RowBox[{"\[Mu]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Beta]", "-", "\[Beta]2", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["\[Mu]", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[Beta]1"}], "+", "\[Beta]2"}], ")"}], " ", 
                    "\[Mu]", " ", "\[Nu]"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["b", "2"], "+", 
                    SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
                    SuperscriptBox["\[Nu]", "2"]}]}]]}], ")"}], "2"]}]], "-", 
                    
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[Beta]"}], "+", "\[Beta]2", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["\[Mu]", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[Beta]1"}], "+", "\[Beta]2"}], ")"}], " ", 
                    "\[Mu]", " ", "\[Nu]"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["b", "2"], "+", 
                    SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
                    SuperscriptBox["\[Nu]", "2"]}]}]]}], ")"}], "2"]}]]}], 
                    ")"}]}], 
                  RowBox[{"2", " ", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["\[Mu]", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[Beta]1"}], "+", "\[Beta]2"}], ")"}], " ", 
                    "\[Mu]", " ", "\[Nu]"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["b", "2"], "+", 
                    SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
                    SuperscriptBox["\[Nu]", "2"]}]}]]}]]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["b", "2"], "+", 
                 SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox[
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["b", "2"], "-", 
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["b", "2"], "+", 
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], 
                    ")"}], "2"]}]], "-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}]], 
                   RowBox[{
                    SqrtBox["2"], " ", "b"}]]}], "+", 
                 FractionBox[
                  RowBox[{"\[Nu]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Beta]", "-", "\[Beta]2", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["\[Mu]", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[Beta]1"}], "+", "\[Beta]2"}], ")"}], " ", 
                    "\[Mu]", " ", "\[Nu]"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["b", "2"], "+", 
                    SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
                    SuperscriptBox["\[Nu]", "2"]}]}]]}], ")"}], "2"]}]], "-", 
                    
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[Beta]"}], "+", "\[Beta]2", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["\[Mu]", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[Beta]1"}], "+", "\[Beta]2"}], ")"}], " ", 
                    "\[Mu]", " ", "\[Nu]"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["b", "2"], "+", 
                    SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
                    SuperscriptBox["\[Nu]", "2"]}]}]]}], ")"}], "2"]}]]}], 
                    ")"}]}], 
                  RowBox[{"2", " ", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["\[Mu]", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[Beta]1"}], "+", "\[Beta]2"}], ")"}], " ", 
                    "\[Mu]", " ", "\[Nu]"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["b", "2"], "+", 
                    SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
                    SuperscriptBox["\[Nu]", "2"]}]}]]}]]}], ")"}]}]}], 
             ")"}]}]}], ")"}], "2"]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SqrtBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SuperscriptBox["b", "2"], " ", 
           SuperscriptBox["\[Alpha]", "2"]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["b", "2"], "+", 
             SuperscriptBox["\[Alpha]", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], 
           "2"]}]], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Alpha]", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Beta]", "-", "\[Beta]2", "+", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["\[Mu]", "2"], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "\[Beta]1"}], "+", "\[Beta]2"}], ")"}], " ", 
                "\[Mu]", " ", "\[Nu]"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["b", "2"], "+", 
                  SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
                SuperscriptBox["\[Nu]", "2"]}]}]]}], ")"}], "2"]}]], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Alpha]", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "\[Beta]"}], "+", "\[Beta]2", "+", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["\[Mu]", "2"], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "\[Beta]1"}], "+", "\[Beta]2"}], ")"}], " ", 
                "\[Mu]", " ", "\[Nu]"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["b", "2"], "+", 
                  SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
                SuperscriptBox["\[Nu]", "2"]}]}]]}], ")"}], "2"]}]]}], 
       ")"}]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Mu]", "2"], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"\[Beta]1", "-", "\[Beta]2"}], ")"}], " ", "\[Mu]", " ", 
            "\[Nu]"}], "+", 
           RowBox[{
            SuperscriptBox["b", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], 
               RowBox[{
                SuperscriptBox["b", "2"], "-", 
                SuperscriptBox["\[Alpha]", "2"], "+", 
                SqrtBox[
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", 
                   SuperscriptBox["b", "2"], " ", 
                   SuperscriptBox["\[Alpha]", "2"]}], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["b", "2"], "+", 
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], 
                    ")"}], "2"]}]], "-", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}]]}], 
             ")"}], " ", 
            SuperscriptBox["\[Nu]", "2"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["b", "2"], "+", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
            SuperscriptBox["\[Nu]", "2"]}], "-", 
           RowBox[{
            FractionBox["1", "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SqrtBox[
                RowBox[{
                 SuperscriptBox["\[Alpha]", "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Beta]", "-", "\[Beta]2", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["\[Mu]", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[Beta]1"}], "+", "\[Beta]2"}], ")"}], " ", 
                    "\[Mu]", " ", "\[Nu]"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["b", "2"], "+", 
                    SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
                    SuperscriptBox["\[Nu]", "2"]}]}]]}], ")"}], "2"]}]], "+", 
               
               SqrtBox[
                RowBox[{
                 SuperscriptBox["\[Alpha]", "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "\[Beta]"}], "+", "\[Beta]2", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["\[Mu]", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[Beta]1"}], "+", "\[Beta]2"}], ")"}], " ", 
                    "\[Mu]", " ", "\[Nu]"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["b", "2"], "+", 
                    SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
                    SuperscriptBox["\[Nu]", "2"]}]}]]}], ")"}], "2"]}]]}], 
              ")"}], "2"]}]}], ")"}], "2"]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], 
           RowBox[{
            SuperscriptBox["b", "2"], "-", 
            SuperscriptBox["\[Alpha]", "2"], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               SuperscriptBox["b", "2"], " ", 
               SuperscriptBox["\[Alpha]", "2"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["b", "2"], "+", 
                 SuperscriptBox["\[Alpha]", "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}],
                "2"]}]], "-", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}]]}], ")"}], 
        " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              SqrtBox[
               RowBox[{
                SuperscriptBox["b", "2"], "-", 
                SuperscriptBox["\[Alpha]", "2"], "+", 
                SqrtBox[
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", 
                   SuperscriptBox["b", "2"], " ", 
                   SuperscriptBox["\[Alpha]", "2"]}], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["b", "2"], "+", 
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], 
                    ")"}], "2"]}]], "-", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}]], " ", 
              "\[Mu]"}], 
             RowBox[{
              SqrtBox["2"], " ", "b"}]]}], "-", 
           FractionBox[
            RowBox[{
             SqrtBox["2"], " ", "b", " ", 
             RowBox[{"(", 
              RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], " ", "\[Nu]"}], 
            SqrtBox[
             RowBox[{
              SuperscriptBox["b", "2"], "-", 
              SuperscriptBox["\[Alpha]", "2"], "+", 
              SqrtBox[
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 SuperscriptBox["b", "2"], " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["b", "2"], "+", 
                   SuperscriptBox["\[Alpha]", "2"], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], 
                  ")"}], "2"]}]], "-", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}]]], "+", 
           FractionBox[
            RowBox[{"\[Mu]", " ", "\[Nu]", " ", 
             RowBox[{"(", 
              RowBox[{
               SqrtBox[
                RowBox[{
                 SuperscriptBox["\[Alpha]", "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Beta]", "-", "\[Beta]2", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["\[Mu]", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[Beta]1"}], "+", "\[Beta]2"}], ")"}], " ", 
                    "\[Mu]", " ", "\[Nu]"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["b", "2"], "+", 
                    SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
                    SuperscriptBox["\[Nu]", "2"]}]}]]}], ")"}], "2"]}]], "-", 
               
               SqrtBox[
                RowBox[{
                 SuperscriptBox["\[Alpha]", "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "\[Beta]"}], "+", "\[Beta]2", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["\[Mu]", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[Beta]1"}], "+", "\[Beta]2"}], ")"}], " ", 
                    "\[Mu]", " ", "\[Nu]"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["b", "2"], "+", 
                    SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
                    SuperscriptBox["\[Nu]", "2"]}]}]]}], ")"}], "2"]}]]}], 
              ")"}]}], 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["\[Mu]", "2"], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "\[Beta]1"}], "+", "\[Beta]2"}], ")"}], " ", 
                "\[Mu]", " ", "\[Nu]"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["b", "2"], "+", 
                  SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
                SuperscriptBox["\[Nu]", "2"]}]}]]}]], "+", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SqrtBox[
               RowBox[{
                SuperscriptBox["\[Alpha]", "2"], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[Beta]", "-", "\[Beta]2", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["\[Mu]", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[Beta]1"}], "+", "\[Beta]2"}], ")"}], " ", 
                    "\[Mu]", " ", "\[Nu]"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["b", "2"], "+", 
                    SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
                    SuperscriptBox["\[Nu]", "2"]}]}]]}], ")"}], "2"]}]], "+", 
              
              SqrtBox[
               RowBox[{
                SuperscriptBox["\[Alpha]", "2"], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "\[Beta]"}], "+", "\[Beta]2", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["\[Mu]", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[Beta]1"}], "+", "\[Beta]2"}], ")"}], " ", 
                    "\[Mu]", " ", "\[Nu]"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["b", "2"], "+", 
                    SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
                    SuperscriptBox["\[Nu]", "2"]}]}]]}], ")"}], "2"]}]]}], 
             ")"}]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[Mu]", "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[Beta]1", "-", "\[Beta]2"}], ")"}], " ", "\[Mu]", " ", 
           "\[Nu]"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["b", "2"], "+", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
           SuperscriptBox["\[Nu]", "2"]}], "+", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SqrtBox[
               RowBox[{
                SuperscriptBox["\[Alpha]", "2"], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[Beta]", "-", "\[Beta]2", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["\[Mu]", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[Beta]1"}], "+", "\[Beta]2"}], ")"}], " ", 
                    "\[Mu]", " ", "\[Nu]"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["b", "2"], "+", 
                    SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
                    SuperscriptBox["\[Nu]", "2"]}]}]]}], ")"}], "2"]}]], "+", 
              
              SqrtBox[
               RowBox[{
                SuperscriptBox["\[Alpha]", "2"], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "\[Beta]"}], "+", "\[Beta]2", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["\[Mu]", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[Beta]1"}], "+", "\[Beta]2"}], ")"}], " ", 
                    "\[Mu]", " ", "\[Nu]"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["b", "2"], "+", 
                    SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
                    SuperscriptBox["\[Nu]", "2"]}]}]]}], ")"}], "2"]}]]}], 
             ")"}], "2"]}]}], ")"}]}], ")"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.990733046359812*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"65b6dd73-88f6-42c4-80b2-4f8aa1dde848"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   StyleBox[
    RowBox[{"  ", 
     StyleBox[" ",
      FontWeight->"Bold"]}]], 
   StyleBox[
    RowBox[{
     RowBox[{
      RowBox[{"Scwharzschild", " ", "in", " ", "Bertotti"}], "-", 
      RowBox[{"Robinson", " ", "\[Nu]"}]}], "=", 
     RowBox[{"0", "=", "e"}]}],
    FontWeight->"Bold"], "   ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"gdd", "/.", 
    RowBox[{"\[Nu]", "\[Rule]", "0"}]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.973538056648789*^9, 3.973538057028738*^9}, {
   3.973538160365843*^9, 3.973538204694805*^9}, 3.973538313891169*^9, {
   3.989868113967134*^9, 3.989868132096498*^9}, {3.9966427218723803`*^9, 
   3.996642762773617*^9}},ExpressionUUID->"e671f2f8-ceed-4e72-8cfb-\
3af7b4e40459"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], 
           RowBox[{
            SuperscriptBox["b", "2"], "-", 
            SuperscriptBox["\[Alpha]", "2"], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"b", "-", "\[Alpha]"}], ")"}], "2"], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], 
              " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"b", "+", "\[Alpha]"}], ")"}], "2"], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], 
               ")"}]}]], "-", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}]]}], ")"}], 
        " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              FractionBox[
               RowBox[{
                SuperscriptBox["b", "2"], "+", 
                SuperscriptBox["\[Alpha]", "2"], "+", 
                SuperscriptBox["\[Beta]", "2"], "-", 
                SqrtBox[
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", 
                   SuperscriptBox["b", "2"], " ", 
                   SuperscriptBox["\[Alpha]", "2"]}], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["b", "2"], "+", 
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], 
                    ")"}], "2"]}]], "-", 
                RowBox[{"2", " ", "\[Beta]", " ", "\[Beta]1"}], "+", 
                SuperscriptBox["\[Beta]1", "2"]}], 
               RowBox[{"2", " ", 
                SuperscriptBox["b", "2"]}]]}]], " ", "\[Mu]"}], "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Alpha]", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Beta]", "-", "\[Beta]2", "+", 
                SqrtBox[
                 SuperscriptBox["\[Mu]", "2"]]}], ")"}], "2"]}]], "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Alpha]", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "\[Beta]"}], "+", "\[Beta]2", "+", 
                SqrtBox[
                 SuperscriptBox["\[Mu]", "2"]]}], ")"}], "2"]}]]}], ")"}], 
         "2"]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[Mu]", "2"]}], "+", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SqrtBox[
               RowBox[{
                SuperscriptBox["\[Alpha]", "2"], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[Beta]", "-", "\[Beta]2", "+", 
                   SqrtBox[
                    SuperscriptBox["\[Mu]", "2"]]}], ")"}], "2"]}]], "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["\[Alpha]", "2"], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "\[Beta]"}], "+", "\[Beta]2", "+", 
                   SqrtBox[
                    SuperscriptBox["\[Mu]", "2"]]}], ")"}], "2"]}]]}], ")"}], 
            "2"]}]}], ")"}]}]]}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["b", "2"], " ", "f0", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              FractionBox[
               RowBox[{
                SuperscriptBox["b", "2"], "+", 
                SuperscriptBox["\[Alpha]", "2"], "+", 
                SuperscriptBox["\[Beta]", "2"], "-", 
                SqrtBox[
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", 
                   SuperscriptBox["b", "2"], " ", 
                   SuperscriptBox["\[Alpha]", "2"]}], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["b", "2"], "+", 
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], 
                    ")"}], "2"]}]], "-", 
                RowBox[{"2", " ", "\[Beta]", " ", "\[Beta]1"}], "+", 
                SuperscriptBox["\[Beta]1", "2"]}], 
               RowBox[{"2", " ", 
                SuperscriptBox["b", "2"]}]]}]], " ", "\[Mu]", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["b", "2"], "+", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "+", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["b", "2"], "+", 
              SuperscriptBox["\[Beta]1", "2"], "-", 
              RowBox[{"2", " ", "\[Beta]1", " ", "\[Beta]2"}], "+", 
              SuperscriptBox["\[Beta]2", "2"], "+", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 FractionBox[
                  RowBox[{
                   SuperscriptBox["b", "2"], "+", 
                   SuperscriptBox["\[Alpha]", "2"], "+", 
                   SuperscriptBox["\[Beta]", "2"], "-", 
                   SqrtBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["b", "2"], "+", 
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], 
                    ")"}], "2"]}]], "-", 
                   RowBox[{"2", " ", "\[Beta]", " ", "\[Beta]1"}], "+", 
                   SuperscriptBox["\[Beta]1", "2"]}], 
                  RowBox[{"2", " ", 
                   SuperscriptBox["b", "2"]}]]}]], " ", "\[Mu]"}], "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["\[Alpha]", "2"], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[Beta]", "-", "\[Beta]2", "+", 
                   SqrtBox[
                    SuperscriptBox["\[Mu]", "2"]]}], ")"}], "2"]}]], "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["\[Alpha]", "2"], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "\[Beta]"}], "+", "\[Beta]2", "+", 
                   SqrtBox[
                    SuperscriptBox["\[Mu]", "2"]]}], ")"}], "2"]}]]}], 
             ")"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "\[Beta]1"}], "+", "\[Beta]2"}], ")"}], " ", 
            "\[Mu]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{
                SqrtBox["2"], " ", "b", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "\[Beta]"}], "+", "\[Beta]1"}], ")"}]}], 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["b", "2"], "-", 
                 SuperscriptBox["\[Alpha]", "2"], "+", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"b", "-", "\[Alpha]"}], ")"}], "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], 
                    ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"b", "+", "\[Alpha]"}], ")"}], "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], 
                    ")"}]}]], "-", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}]]], "-", 
              FractionBox[
               RowBox[{"\[Mu]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Beta]", "-", "\[Beta]2", "+", 
                    SqrtBox[
                    SuperscriptBox["\[Mu]", "2"]]}], ")"}], "2"]}]], "-", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[Beta]"}], "+", "\[Beta]2", "+", 
                    SqrtBox[
                    SuperscriptBox["\[Mu]", "2"]]}], ")"}], "2"]}]]}], 
                 ")"}]}], 
               RowBox[{"2", " ", 
                SqrtBox[
                 SuperscriptBox["\[Mu]", "2"]]}]]}], ")"}]}]}], ")"}], "2"]}],
        ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SqrtBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SuperscriptBox["b", "2"], " ", 
           SuperscriptBox["\[Alpha]", "2"]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["b", "2"], "+", 
             SuperscriptBox["\[Alpha]", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], 
           "2"]}]], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Alpha]", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Beta]", "-", "\[Beta]2", "+", 
             SqrtBox[
              SuperscriptBox["\[Mu]", "2"]]}], ")"}], "2"]}]], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Alpha]", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "\[Beta]"}], "+", "\[Beta]2", "+", 
             SqrtBox[
              SuperscriptBox["\[Mu]", "2"]]}], ")"}], "2"]}]]}], ")"}]}], ",",
      "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["b", "2"], " ", "f0", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              FractionBox[
               RowBox[{
                SuperscriptBox["b", "2"], "+", 
                SuperscriptBox["\[Alpha]", "2"], "+", 
                SuperscriptBox["\[Beta]", "2"], "-", 
                SqrtBox[
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", 
                   SuperscriptBox["b", "2"], " ", 
                   SuperscriptBox["\[Alpha]", "2"]}], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["b", "2"], "+", 
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], 
                    ")"}], "2"]}]], "-", 
                RowBox[{"2", " ", "\[Beta]", " ", "\[Beta]1"}], "+", 
                SuperscriptBox["\[Beta]1", "2"]}], 
               RowBox[{"2", " ", 
                SuperscriptBox["b", "2"]}]]}]], " ", "\[Mu]", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["b", "2"], "+", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "+", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["b", "2"], "+", 
              SuperscriptBox["\[Beta]1", "2"], "-", 
              RowBox[{"2", " ", "\[Beta]1", " ", "\[Beta]2"}], "+", 
              SuperscriptBox["\[Beta]2", "2"], "+", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 FractionBox[
                  RowBox[{
                   SuperscriptBox["b", "2"], "+", 
                   SuperscriptBox["\[Alpha]", "2"], "+", 
                   SuperscriptBox["\[Beta]", "2"], "-", 
                   SqrtBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["b", "2"], "+", 
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], 
                    ")"}], "2"]}]], "-", 
                   RowBox[{"2", " ", "\[Beta]", " ", "\[Beta]1"}], "+", 
                   SuperscriptBox["\[Beta]1", "2"]}], 
                  RowBox[{"2", " ", 
                   SuperscriptBox["b", "2"]}]]}]], " ", "\[Mu]"}], "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["\[Alpha]", "2"], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[Beta]", "-", "\[Beta]2", "+", 
                   SqrtBox[
                    SuperscriptBox["\[Mu]", "2"]]}], ")"}], "2"]}]], "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["\[Alpha]", "2"], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "\[Beta]"}], "+", "\[Beta]2", "+", 
                   SqrtBox[
                    SuperscriptBox["\[Mu]", "2"]]}], ")"}], "2"]}]]}], 
             ")"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "\[Beta]1"}], "+", "\[Beta]2"}], ")"}], " ", 
            "\[Mu]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{
                SqrtBox["2"], " ", "b", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "\[Beta]"}], "+", "\[Beta]1"}], ")"}]}], 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["b", "2"], "-", 
                 SuperscriptBox["\[Alpha]", "2"], "+", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"b", "-", "\[Alpha]"}], ")"}], "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], 
                    ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"b", "+", "\[Alpha]"}], ")"}], "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], 
                    ")"}]}]], "-", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}]]], "-", 
              FractionBox[
               RowBox[{"\[Mu]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Beta]", "-", "\[Beta]2", "+", 
                    SqrtBox[
                    SuperscriptBox["\[Mu]", "2"]]}], ")"}], "2"]}]], "-", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[Beta]"}], "+", "\[Beta]2", "+", 
                    SqrtBox[
                    SuperscriptBox["\[Mu]", "2"]]}], ")"}], "2"]}]]}], 
                 ")"}]}], 
               RowBox[{"2", " ", 
                SqrtBox[
                 SuperscriptBox["\[Mu]", "2"]]}]]}], ")"}]}]}], ")"}], "2"]}],
        ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SqrtBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SuperscriptBox["b", "2"], " ", 
           SuperscriptBox["\[Alpha]", "2"]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["b", "2"], "+", 
             SuperscriptBox["\[Alpha]", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], 
           "2"]}]], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Alpha]", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Beta]", "-", "\[Beta]2", "+", 
             SqrtBox[
              SuperscriptBox["\[Mu]", "2"]]}], ")"}], "2"]}]], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Alpha]", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "\[Beta]"}], "+", "\[Beta]2", "+", 
             SqrtBox[
              SuperscriptBox["\[Mu]", "2"]]}], ")"}], "2"]}]]}], ")"}]}], ",",
      "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[Mu]", "2"]}], "+", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SqrtBox[
              RowBox[{
               SuperscriptBox["\[Alpha]", "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Beta]", "-", "\[Beta]2", "+", 
                  SqrtBox[
                   SuperscriptBox["\[Mu]", "2"]]}], ")"}], "2"]}]], "+", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["\[Alpha]", "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "\[Beta]"}], "+", "\[Beta]2", "+", 
                  SqrtBox[
                   SuperscriptBox["\[Mu]", "2"]]}], ")"}], "2"]}]]}], ")"}], 
           "2"]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], 
          RowBox[{
           SuperscriptBox["b", "2"], "-", 
           SuperscriptBox["\[Alpha]", "2"], "+", 
           SqrtBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"b", "-", "\[Alpha]"}], ")"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"b", "+", "\[Alpha]"}], ")"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], 
              ")"}]}]], "-", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}]]}], ")"}], 
       " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{
               SuperscriptBox["b", "2"], "+", 
               SuperscriptBox["\[Alpha]", "2"], "+", 
               SuperscriptBox["\[Beta]", "2"], "-", 
               SqrtBox[
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", 
                  SuperscriptBox["b", "2"], " ", 
                  SuperscriptBox["\[Alpha]", "2"]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["b", "2"], "+", 
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Beta]", "-", "\[Beta]1"}], ")"}], "2"]}], 
                   ")"}], "2"]}]], "-", 
               RowBox[{"2", " ", "\[Beta]", " ", "\[Beta]1"}], "+", 
               SuperscriptBox["\[Beta]1", "2"]}], 
              RowBox[{"2", " ", 
               SuperscriptBox["b", "2"]}]]}]], " ", "\[Mu]"}], "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["\[Alpha]", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Beta]", "-", "\[Beta]2", "+", 
               SqrtBox[
                SuperscriptBox["\[Mu]", "2"]]}], ")"}], "2"]}]], "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["\[Alpha]", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "\[Beta]"}], "+", "\[Beta]2", "+", 
               SqrtBox[
                SuperscriptBox["\[Mu]", "2"]]}], ")"}], "2"]}]]}], ")"}], 
        "2"]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.97353818555825*^9, 3.973538205852785*^9}, 
   3.9735383218106213`*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"406e0c0f-1d85-4036-96f7-4303f032b300"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Reissner-Nordstrom in Bertotti-Robinson (Electro-Magnetic) in spherical \
coordinates (r,x) Sez 3.1\
\>", "Subsection",
 CellChangeTimes->{{3.99664305033071*^9, 3.9966430589405823`*^9}, {
   3.996643491362047*^9, 3.996643493298746*^9}, {3.9966442868405857`*^9, 
   3.996644288245878*^9}, {3.996864114785612*^9, 3.996864115199788*^9}, 
   4.001451529967616*^9},ExpressionUUID->"0cda75f0-0432-44c1-beb4-\
2abdeb96a238"],

Cell[BoxData[
 RowBox[{"<<", "EDCRGTCcode.m"}]], "Input",
 CellChangeTimes->{3.973457440836694*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"11a081a9-1e77-47f8-af86-9cb0bcd9d867"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"xCoord", "=", 
   RowBox[{"{", 
    RowBox[{"t", ",", "r", ",", "x", ",", "\[Phi]"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"gtt", "[", 
        RowBox[{"r", ",", "x"}], "]"}], ",", "0", ",", "0", ",", "0"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{"fph", "[", 
         RowBox[{"r", ",", "x"}], "]"}], 
        RowBox[{
         RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " "}]], ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       FractionBox[
        RowBox[{"fph", "[", 
         RowBox[{"r", ",", "x"}], "]"}], 
        RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]], ",", "0"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}], "*", 
         RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}], 
        RowBox[{"gtt", "[", 
         RowBox[{"r", ",", "x"}], "]"}]]}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"simpRules", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"TrigRules", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "n_"}], "\[RuleDelayed]", 
       
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", 
          RowBox[{"(", 
           RowBox[{"n", "-", "2"}], ")"}]}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}], ")"}]}], "/;", 
        RowBox[{"n", ">", "1"}]}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"RGtensors", "[", 
   RowBox[{"g", ",", "xCoord", ",", " ", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1"}], "}"}]}], "]"}], "//", "Timing"}]}], "Input",
 CellChangeTimes->{{3.788261162470538*^9, 3.788261177410926*^9}, {
   3.788261958407078*^9, 3.7882620604203463`*^9}, {3.788262136345214*^9, 
   3.7882621620427017`*^9}, {3.788262243213032*^9, 3.788262364371111*^9}, {
   3.788263630598551*^9, 3.788263668357122*^9}, {3.7882637161691847`*^9, 
   3.788263719650735*^9}, {3.788790468500113*^9, 3.788790510728136*^9}, {
   3.788794585803482*^9, 3.788794589879018*^9}, {3.788847780228949*^9, 
   3.78884778689262*^9}, {3.7888478187667017`*^9, 3.788847826095735*^9}, {
   3.788849981715602*^9, 3.788849985561303*^9}, {3.788850121497656*^9, 
   3.7888501244700403`*^9}, {3.78893868656645*^9, 3.788938696456583*^9}, {
   3.78940581144098*^9, 3.789405821114646*^9}, {3.789449411110881*^9, 
   3.7894494197142982`*^9}, {3.789449453446063*^9, 3.789449560097208*^9}, {
   3.789449636395473*^9, 3.789449651252345*^9}, {3.791147064828475*^9, 
   3.7911470841663837`*^9}, {3.7911480570555277`*^9, 3.791148057217162*^9}, {
   3.7911481234760733`*^9, 3.791148132085471*^9}, {3.791148174692218*^9, 
   3.7911481848995323`*^9}, {3.7911486812885847`*^9, 3.791148686761629*^9}, 
   3.791188261402913*^9, 3.791193127272107*^9, 3.7911976877671423`*^9, 
   3.791198221095351*^9, 3.791496535265502*^9, 3.791566652832095*^9, {
   3.7915668692652273`*^9, 3.791566873469335*^9}, 3.791566944122773*^9, 
   3.791645823510737*^9, 3.791649389555009*^9, 3.791650605936816*^9, 
   3.791669383784144*^9, {3.791669421192273*^9, 3.791669422848761*^9}, 
   3.791671906200926*^9, {3.791818445930882*^9, 3.791818474022731*^9}, {
   3.7978860990764523`*^9, 3.797886149042838*^9}, {3.969442994846656*^9, 
   3.9694429997201443`*^9}, {3.969443040910782*^9, 3.969443062898426*^9}, {
   3.969459804176868*^9, 3.9694598046141653`*^9}, {3.9694599394295807`*^9, 
   3.969459941164551*^9}, {3.969459997530149*^9, 3.969460003499289*^9}, {
   3.97323460609804*^9, 3.973234634499658*^9}, {3.973240576018358*^9, 
   3.973240578379752*^9}, {3.973240620913837*^9, 3.97324063730123*^9}, {
   3.973346187914647*^9, 3.973346212232004*^9}, {3.973346350546555*^9, 
   3.973346352760715*^9}, {3.973346750858301*^9, 3.973346792411269*^9}, 
   3.97337580377743*^9, {3.9734058775932903`*^9, 3.973405880569779*^9}, {
   3.9734637563336887`*^9, 3.973463808984179*^9}, {3.973463872979843*^9, 
   3.9734638751930304`*^9}, {3.973494340701563*^9, 3.97349434643288*^9}, {
   3.9734944780582333`*^9, 3.973494478592763*^9}, {3.9734951032933683`*^9, 
   3.973495119498852*^9}, 3.9734962180801363`*^9, {3.973505237666799*^9, 
   3.973505241341934*^9}, {3.989859099816106*^9, 3.9898591201326103`*^9}, {
   3.989859676891465*^9, 3.9898597103765993`*^9}, {3.989859763455078*^9, 
   3.989859790329809*^9}, {3.9899089167531424`*^9, 3.989908972919203*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"3012974f-d930-42bb-a238-822d51742435"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gdd = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"gtt", "[", 
         RowBox[{"r", ",", "x"}], "]"}], "0", "0", "0"},
       {"0", 
        FractionBox[
         RowBox[{"fph", "[", 
          RowBox[{"r", ",", "x"}], "]"}], 
         RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]], "0", "0"},
       {"0", "0", 
        FractionBox[
         RowBox[{"fph", "[", 
          RowBox[{"r", ",", "x"}], "]"}], 
         RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]], "0"},
       {"0", "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
           RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}], 
          RowBox[{"gtt", "[", 
           RowBox[{"r", ",", "x"}], "]"}]]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gdd = ", 
   MatrixForm[{{
      $CellContext`gtt[$CellContext`r, $CellContext`x], 0, 0, 0}, {
     0, $CellContext`fph[$CellContext`r, $CellContext`x]/$CellContext`\
\[CapitalDelta]r[$CellContext`r], 0, 0}, {
     0, 0, $CellContext`fph[$CellContext`r, $CellContext`x]/$CellContext`\
\[CapitalDelta]x[$CellContext`x], 0}, {
     0, 0, 0, -$CellContext`gtt[$CellContext`r, $CellContext`x]^(-1) \
$CellContext`\[CapitalDelta]r[$CellContext`r] \
$CellContext`\[CapitalDelta]x[$CellContext`x]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.973346870197196*^9, 3.9733480590042343`*^9, 3.973372447363552*^9, 
   3.9733758093309507`*^9, 3.9733761268496943`*^9, 3.973376810758782*^9, 
   3.973404089455393*^9, 3.9734058937309723`*^9, 3.973406806280854*^9, 
   3.9734074743438597`*^9, 3.973407802304903*^9, 3.973409779325232*^9, 
   3.9734101822174397`*^9, 3.9734216993808823`*^9, 3.9734574445397797`*^9, 
   3.973457729281999*^9, 3.973459642842319*^9, 3.973459778602634*^9, 
   3.973463886360589*^9, 3.9734941223736963`*^9, 3.973494352949443*^9, 
   3.973494482477418*^9, 3.973505248381665*^9, 3.973538108282411*^9, 
   3.989843269401741*^9, 3.989843986257339*^9, 3.989859801127675*^9, 
   3.9898674432884073`*^9, 3.9898675320696163`*^9, 3.989871744330523*^9, 
   3.9898718308651123`*^9, 3.9898764651513853`*^9, 3.98990897722217*^9, 
   3.9899090140646677`*^9, 3.989912519880238*^9, 3.989912573531864*^9, 
   3.9899159931715403`*^9, 3.989936972477706*^9, 3.989937033730878*^9, 
   3.990687430286326*^9, 3.991254518571607*^9, 3.991255830954102*^9, 
   3.991255866104477*^9, 3.9912570138207912`*^9, 3.991257660079891*^9, 
   3.991259881596449*^9, 3.9912617409663267`*^9, 3.991304583656897*^9, 
   3.991428469698799*^9, 3.991428504817875*^9, 3.991433866689877*^9, 
   3.991459254214945*^9, 3.9914624715983267`*^9, 3.9914705194922543`*^9, 
   3.991472493687697*^9, 3.991476799889179*^9, 3.993969126247778*^9, 
   3.994140895014399*^9, 3.996608675055757*^9, {3.9966438648595333`*^9, 
   3.996643892475778*^9}, 4.001450584337138*^9, 4.001450638940702*^9, 
   4.001450694428146*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"913309eb-64f0-4f12-b694-5752cb909f27"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"LineElement = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"d", "[", "t", "]"}], "2"], " ", 
      RowBox[{"gtt", "[", 
       RowBox[{"r", ",", "x"}], "]"}]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"d", "[", "r", "]"}], "2"], " ", 
       RowBox[{"fph", "[", 
        RowBox[{"r", ",", "x"}], "]"}]}], 
      RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"d", "[", "x", "]"}], "2"], " ", 
       RowBox[{"fph", "[", 
        RowBox[{"r", ",", "x"}], "]"}]}], 
      RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"d", "[", "\[Phi]", "]"}], "2"], " ", 
       RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
       RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}], 
      RowBox[{"gtt", "[", 
       RowBox[{"r", ",", "x"}], "]"}]]}],
    Short[#, 32]& ]}],
  SequenceForm["LineElement = ", 
   Short[$CellContext`d[$CellContext`t]^2 $CellContext`gtt[$CellContext`r, \
$CellContext`x] + $CellContext`d[$CellContext`r]^2 \
$CellContext`fph[$CellContext`r, \
$CellContext`x]/$CellContext`\[CapitalDelta]r[$CellContext`r] + \
$CellContext`d[$CellContext`x]^2 $CellContext`fph[$CellContext`r, \
$CellContext`x]/$CellContext`\[CapitalDelta]x[$CellContext`x] - \
$CellContext`d[$CellContext`\[Phi]]^2 $CellContext`gtt[$CellContext`r, \
$CellContext`x]^(-1) $CellContext`\[CapitalDelta]r[$CellContext`r] \
$CellContext`\[CapitalDelta]x[$CellContext`x], 32]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.973346870197196*^9, 3.9733480590042343`*^9, 3.973372447363552*^9, 
   3.9733758093309507`*^9, 3.9733761268496943`*^9, 3.973376810758782*^9, 
   3.973404089455393*^9, 3.9734058937309723`*^9, 3.973406806280854*^9, 
   3.9734074743438597`*^9, 3.973407802304903*^9, 3.973409779325232*^9, 
   3.9734101822174397`*^9, 3.9734216993808823`*^9, 3.9734574445397797`*^9, 
   3.973457729281999*^9, 3.973459642842319*^9, 3.973459778602634*^9, 
   3.973463886360589*^9, 3.9734941223736963`*^9, 3.973494352949443*^9, 
   3.973494482477418*^9, 3.973505248381665*^9, 3.973538108282411*^9, 
   3.989843269401741*^9, 3.989843986257339*^9, 3.989859801127675*^9, 
   3.9898674432884073`*^9, 3.9898675320696163`*^9, 3.989871744330523*^9, 
   3.9898718308651123`*^9, 3.9898764651513853`*^9, 3.98990897722217*^9, 
   3.9899090140646677`*^9, 3.989912519880238*^9, 3.989912573531864*^9, 
   3.9899159931715403`*^9, 3.989936972477706*^9, 3.989937033730878*^9, 
   3.990687430286326*^9, 3.991254518571607*^9, 3.991255830954102*^9, 
   3.991255866104477*^9, 3.9912570138207912`*^9, 3.991257660079891*^9, 
   3.991259881596449*^9, 3.9912617409663267`*^9, 3.991304583656897*^9, 
   3.991428469698799*^9, 3.991428504817875*^9, 3.991433866689877*^9, 
   3.991459254214945*^9, 3.9914624715983267`*^9, 3.9914705194922543`*^9, 
   3.991472493687697*^9, 3.991476799889179*^9, 3.993969126247778*^9, 
   3.994140895014399*^9, 3.996608675055757*^9, {3.9966438648595333`*^9, 
   3.996643892475778*^9}, 4.001450584337138*^9, 4.001450638940702*^9, 
   4.001450694431943*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"49e8e0b1-c977-4d67-b7d3-90d12f851fa2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        FractionBox["1", 
         RowBox[{"gtt", "[", 
          RowBox[{"r", ",", "x"}], "]"}]], "0", "0", "0"},
       {"0", 
        FractionBox[
         RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], 
         RowBox[{"fph", "[", 
          RowBox[{"r", ",", "x"}], "]"}]], "0", "0"},
       {"0", "0", 
        FractionBox[
         RowBox[{"\[CapitalDelta]x", "[", "x", "]"}], 
         RowBox[{"fph", "[", 
          RowBox[{"r", ",", "x"}], "]"}]], "0"},
       {"0", "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"gtt", "[", 
           RowBox[{"r", ",", "x"}], "]"}], 
          RowBox[{
           RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
           RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}]]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gUU = ", 
   MatrixForm[{{$CellContext`gtt[$CellContext`r, $CellContext`x]^(-1), 0, 0, 
      0}, {0, $CellContext`fph[$CellContext`r, $CellContext`x]^(-1) \
$CellContext`\[CapitalDelta]r[$CellContext`r], 0, 0}, {
     0, 0, $CellContext`fph[$CellContext`r, $CellContext`x]^(-1) \
$CellContext`\[CapitalDelta]x[$CellContext`x], 0}, {
     0, 0, 0, -$CellContext`gtt[$CellContext`r, $CellContext`x] $CellContext`\
\[CapitalDelta]r[$CellContext`r]^(-1)/$CellContext`\[CapitalDelta]x[$\
CellContext`x]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.973346870197196*^9, 3.9733480590042343`*^9, 3.973372447363552*^9, 
   3.9733758093309507`*^9, 3.9733761268496943`*^9, 3.973376810758782*^9, 
   3.973404089455393*^9, 3.9734058937309723`*^9, 3.973406806280854*^9, 
   3.9734074743438597`*^9, 3.973407802304903*^9, 3.973409779325232*^9, 
   3.9734101822174397`*^9, 3.9734216993808823`*^9, 3.9734574445397797`*^9, 
   3.973457729281999*^9, 3.973459642842319*^9, 3.973459778602634*^9, 
   3.973463886360589*^9, 3.9734941223736963`*^9, 3.973494352949443*^9, 
   3.973494482477418*^9, 3.973505248381665*^9, 3.973538108282411*^9, 
   3.989843269401741*^9, 3.989843986257339*^9, 3.989859801127675*^9, 
   3.9898674432884073`*^9, 3.9898675320696163`*^9, 3.989871744330523*^9, 
   3.9898718308651123`*^9, 3.9898764651513853`*^9, 3.98990897722217*^9, 
   3.9899090140646677`*^9, 3.989912519880238*^9, 3.989912573531864*^9, 
   3.9899159931715403`*^9, 3.989936972477706*^9, 3.989937033730878*^9, 
   3.990687430286326*^9, 3.991254518571607*^9, 3.991255830954102*^9, 
   3.991255866104477*^9, 3.9912570138207912`*^9, 3.991257660079891*^9, 
   3.991259881596449*^9, 3.9912617409663267`*^9, 3.991304583656897*^9, 
   3.991428469698799*^9, 3.991428504817875*^9, 3.991433866689877*^9, 
   3.991459254214945*^9, 3.9914624715983267`*^9, 3.9914705194922543`*^9, 
   3.991472493687697*^9, 3.991476799889179*^9, 3.993969126247778*^9, 
   3.994140895014399*^9, 3.996608675055757*^9, {3.9966438648595333`*^9, 
   3.996643892475778*^9}, 4.001450584337138*^9, 4.001450638940702*^9, 
   4.001450694435218*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"ff9a8df2-f977-4f99-b92b-d899ecd08455"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU computed in \"\>", "\[InvisibleSpace]", 
   "0.004433999999999827`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["gUU computed in ", 0.004433999999999827, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.973346870197196*^9, 3.9733480590042343`*^9, 3.973372447363552*^9, 
   3.9733758093309507`*^9, 3.9733761268496943`*^9, 3.973376810758782*^9, 
   3.973404089455393*^9, 3.9734058937309723`*^9, 3.973406806280854*^9, 
   3.9734074743438597`*^9, 3.973407802304903*^9, 3.973409779325232*^9, 
   3.9734101822174397`*^9, 3.9734216993808823`*^9, 3.9734574445397797`*^9, 
   3.973457729281999*^9, 3.973459642842319*^9, 3.973459778602634*^9, 
   3.973463886360589*^9, 3.9734941223736963`*^9, 3.973494352949443*^9, 
   3.973494482477418*^9, 3.973505248381665*^9, 3.973538108282411*^9, 
   3.989843269401741*^9, 3.989843986257339*^9, 3.989859801127675*^9, 
   3.9898674432884073`*^9, 3.9898675320696163`*^9, 3.989871744330523*^9, 
   3.9898718308651123`*^9, 3.9898764651513853`*^9, 3.98990897722217*^9, 
   3.9899090140646677`*^9, 3.989912519880238*^9, 3.989912573531864*^9, 
   3.9899159931715403`*^9, 3.989936972477706*^9, 3.989937033730878*^9, 
   3.990687430286326*^9, 3.991254518571607*^9, 3.991255830954102*^9, 
   3.991255866104477*^9, 3.9912570138207912`*^9, 3.991257660079891*^9, 
   3.991259881596449*^9, 3.9912617409663267`*^9, 3.991304583656897*^9, 
   3.991428469698799*^9, 3.991428504817875*^9, 3.991433866689877*^9, 
   3.991459254214945*^9, 3.9914624715983267`*^9, 3.9914705194922543`*^9, 
   3.991472493687697*^9, 3.991476799889179*^9, 3.993969126247778*^9, 
   3.994140895014399*^9, 3.996608675055757*^9, {3.9966438648595333`*^9, 
   3.996643892475778*^9}, 4.001450584337138*^9, 4.001450638940702*^9, 
   4.001450694437789*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"2512fc7e-22c7-44cc-80ad-a1f9704cee7f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gamma computed in \"\>", "\[InvisibleSpace]", 
   "0.005008999999999819`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Gamma computed in ", 0.005008999999999819, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.973346870197196*^9, 3.9733480590042343`*^9, 3.973372447363552*^9, 
   3.9733758093309507`*^9, 3.9733761268496943`*^9, 3.973376810758782*^9, 
   3.973404089455393*^9, 3.9734058937309723`*^9, 3.973406806280854*^9, 
   3.9734074743438597`*^9, 3.973407802304903*^9, 3.973409779325232*^9, 
   3.9734101822174397`*^9, 3.9734216993808823`*^9, 3.9734574445397797`*^9, 
   3.973457729281999*^9, 3.973459642842319*^9, 3.973459778602634*^9, 
   3.973463886360589*^9, 3.9734941223736963`*^9, 3.973494352949443*^9, 
   3.973494482477418*^9, 3.973505248381665*^9, 3.973538108282411*^9, 
   3.989843269401741*^9, 3.989843986257339*^9, 3.989859801127675*^9, 
   3.9898674432884073`*^9, 3.9898675320696163`*^9, 3.989871744330523*^9, 
   3.9898718308651123`*^9, 3.9898764651513853`*^9, 3.98990897722217*^9, 
   3.9899090140646677`*^9, 3.989912519880238*^9, 3.989912573531864*^9, 
   3.9899159931715403`*^9, 3.989936972477706*^9, 3.989937033730878*^9, 
   3.990687430286326*^9, 3.991254518571607*^9, 3.991255830954102*^9, 
   3.991255866104477*^9, 3.9912570138207912`*^9, 3.991257660079891*^9, 
   3.991259881596449*^9, 3.9912617409663267`*^9, 3.991304583656897*^9, 
   3.991428469698799*^9, 3.991428504817875*^9, 3.991433866689877*^9, 
   3.991459254214945*^9, 3.9914624715983267`*^9, 3.9914705194922543`*^9, 
   3.991472493687697*^9, 3.991476799889179*^9, 3.993969126247778*^9, 
   3.994140895014399*^9, 3.996608675055757*^9, {3.9966438648595333`*^9, 
   3.996643892475778*^9}, 4.001450584337138*^9, 4.001450638940702*^9, 
   4.001450694440013*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"9ff14f6c-0e9d-46f7-a8f2-51b73b013b19"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(dddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.014072000000000084`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(dddd) computed in ", 0.014072000000000084`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.973346870197196*^9, 3.9733480590042343`*^9, 3.973372447363552*^9, 
   3.9733758093309507`*^9, 3.9733761268496943`*^9, 3.973376810758782*^9, 
   3.973404089455393*^9, 3.9734058937309723`*^9, 3.973406806280854*^9, 
   3.9734074743438597`*^9, 3.973407802304903*^9, 3.973409779325232*^9, 
   3.9734101822174397`*^9, 3.9734216993808823`*^9, 3.9734574445397797`*^9, 
   3.973457729281999*^9, 3.973459642842319*^9, 3.973459778602634*^9, 
   3.973463886360589*^9, 3.9734941223736963`*^9, 3.973494352949443*^9, 
   3.973494482477418*^9, 3.973505248381665*^9, 3.973538108282411*^9, 
   3.989843269401741*^9, 3.989843986257339*^9, 3.989859801127675*^9, 
   3.9898674432884073`*^9, 3.9898675320696163`*^9, 3.989871744330523*^9, 
   3.9898718308651123`*^9, 3.9898764651513853`*^9, 3.98990897722217*^9, 
   3.9899090140646677`*^9, 3.989912519880238*^9, 3.989912573531864*^9, 
   3.9899159931715403`*^9, 3.989936972477706*^9, 3.989937033730878*^9, 
   3.990687430286326*^9, 3.991254518571607*^9, 3.991255830954102*^9, 
   3.991255866104477*^9, 3.9912570138207912`*^9, 3.991257660079891*^9, 
   3.991259881596449*^9, 3.9912617409663267`*^9, 3.991304583656897*^9, 
   3.991428469698799*^9, 3.991428504817875*^9, 3.991433866689877*^9, 
   3.991459254214945*^9, 3.9914624715983267`*^9, 3.9914705194922543`*^9, 
   3.991472493687697*^9, 3.991476799889179*^9, 3.993969126247778*^9, 
   3.994140895014399*^9, 3.996608675055757*^9, {3.9966438648595333`*^9, 
   3.996643892475778*^9}, 4.001450584337138*^9, 4.001450638940702*^9, 
   4.001450694507019*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"c48d9ca5-a965-402f-8e24-e3015f6b7082"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(Uddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.01243699999999981`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(Uddd) computed in ", 0.01243699999999981, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.973346870197196*^9, 3.9733480590042343`*^9, 3.973372447363552*^9, 
   3.9733758093309507`*^9, 3.9733761268496943`*^9, 3.973376810758782*^9, 
   3.973404089455393*^9, 3.9734058937309723`*^9, 3.973406806280854*^9, 
   3.9734074743438597`*^9, 3.973407802304903*^9, 3.973409779325232*^9, 
   3.9734101822174397`*^9, 3.9734216993808823`*^9, 3.9734574445397797`*^9, 
   3.973457729281999*^9, 3.973459642842319*^9, 3.973459778602634*^9, 
   3.973463886360589*^9, 3.9734941223736963`*^9, 3.973494352949443*^9, 
   3.973494482477418*^9, 3.973505248381665*^9, 3.973538108282411*^9, 
   3.989843269401741*^9, 3.989843986257339*^9, 3.989859801127675*^9, 
   3.9898674432884073`*^9, 3.9898675320696163`*^9, 3.989871744330523*^9, 
   3.9898718308651123`*^9, 3.9898764651513853`*^9, 3.98990897722217*^9, 
   3.9899090140646677`*^9, 3.989912519880238*^9, 3.989912573531864*^9, 
   3.9899159931715403`*^9, 3.989936972477706*^9, 3.989937033730878*^9, 
   3.990687430286326*^9, 3.991254518571607*^9, 3.991255830954102*^9, 
   3.991255866104477*^9, 3.9912570138207912`*^9, 3.991257660079891*^9, 
   3.991259881596449*^9, 3.9912617409663267`*^9, 3.991304583656897*^9, 
   3.991428469698799*^9, 3.991428504817875*^9, 3.991433866689877*^9, 
   3.991459254214945*^9, 3.9914624715983267`*^9, 3.9914705194922543`*^9, 
   3.991472493687697*^9, 3.991476799889179*^9, 3.993969126247778*^9, 
   3.994140895014399*^9, 3.996608675055757*^9, {3.9966438648595333`*^9, 
   3.996643892475778*^9}, 4.001450584337138*^9, 4.001450638940702*^9, 
   4.001450694515004*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"b916d121-07c7-48c6-ba34-8a4d26c88f2f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ricci computed in \"\>", "\[InvisibleSpace]", 
   "0.008272999999999975`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Ricci computed in ", 0.008272999999999975, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.973346870197196*^9, 3.9733480590042343`*^9, 3.973372447363552*^9, 
   3.9733758093309507`*^9, 3.9733761268496943`*^9, 3.973376810758782*^9, 
   3.973404089455393*^9, 3.9734058937309723`*^9, 3.973406806280854*^9, 
   3.9734074743438597`*^9, 3.973407802304903*^9, 3.973409779325232*^9, 
   3.9734101822174397`*^9, 3.9734216993808823`*^9, 3.9734574445397797`*^9, 
   3.973457729281999*^9, 3.973459642842319*^9, 3.973459778602634*^9, 
   3.973463886360589*^9, 3.9734941223736963`*^9, 3.973494352949443*^9, 
   3.973494482477418*^9, 3.973505248381665*^9, 3.973538108282411*^9, 
   3.989843269401741*^9, 3.989843986257339*^9, 3.989859801127675*^9, 
   3.9898674432884073`*^9, 3.9898675320696163`*^9, 3.989871744330523*^9, 
   3.9898718308651123`*^9, 3.9898764651513853`*^9, 3.98990897722217*^9, 
   3.9899090140646677`*^9, 3.989912519880238*^9, 3.989912573531864*^9, 
   3.9899159931715403`*^9, 3.989936972477706*^9, 3.989937033730878*^9, 
   3.990687430286326*^9, 3.991254518571607*^9, 3.991255830954102*^9, 
   3.991255866104477*^9, 3.9912570138207912`*^9, 3.991257660079891*^9, 
   3.991259881596449*^9, 3.9912617409663267`*^9, 3.991304583656897*^9, 
   3.991428469698799*^9, 3.991428504817875*^9, 3.991433866689877*^9, 
   3.991459254214945*^9, 3.9914624715983267`*^9, 3.9914705194922543`*^9, 
   3.991472493687697*^9, 3.991476799889179*^9, 3.993969126247778*^9, 
   3.994140895014399*^9, 3.996608675055757*^9, {3.9966438648595333`*^9, 
   3.996643892475778*^9}, 4.001450584337138*^9, 4.001450638940702*^9, 
   4.001450694517901*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"82610120-b167-4a4f-b064-0f8fe9ff5711"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weyl computed in \"\>", "\[InvisibleSpace]", 
   "0.02170599999999978`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Weyl computed in ", 0.02170599999999978, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.973346870197196*^9, 3.9733480590042343`*^9, 3.973372447363552*^9, 
   3.9733758093309507`*^9, 3.9733761268496943`*^9, 3.973376810758782*^9, 
   3.973404089455393*^9, 3.9734058937309723`*^9, 3.973406806280854*^9, 
   3.9734074743438597`*^9, 3.973407802304903*^9, 3.973409779325232*^9, 
   3.9734101822174397`*^9, 3.9734216993808823`*^9, 3.9734574445397797`*^9, 
   3.973457729281999*^9, 3.973459642842319*^9, 3.973459778602634*^9, 
   3.973463886360589*^9, 3.9734941223736963`*^9, 3.973494352949443*^9, 
   3.973494482477418*^9, 3.973505248381665*^9, 3.973538108282411*^9, 
   3.989843269401741*^9, 3.989843986257339*^9, 3.989859801127675*^9, 
   3.9898674432884073`*^9, 3.9898675320696163`*^9, 3.989871744330523*^9, 
   3.9898718308651123`*^9, 3.9898764651513853`*^9, 3.98990897722217*^9, 
   3.9899090140646677`*^9, 3.989912519880238*^9, 3.989912573531864*^9, 
   3.9899159931715403`*^9, 3.989936972477706*^9, 3.989937033730878*^9, 
   3.990687430286326*^9, 3.991254518571607*^9, 3.991255830954102*^9, 
   3.991255866104477*^9, 3.9912570138207912`*^9, 3.991257660079891*^9, 
   3.991259881596449*^9, 3.9912617409663267`*^9, 3.991304583656897*^9, 
   3.991428469698799*^9, 3.991428504817875*^9, 3.991433866689877*^9, 
   3.991459254214945*^9, 3.9914624715983267`*^9, 3.9914705194922543`*^9, 
   3.991472493687697*^9, 3.991476799889179*^9, 3.993969126247778*^9, 
   3.994140895014399*^9, 3.996608675055757*^9, {3.9966438648595333`*^9, 
   3.996643892475778*^9}, 4.001450584337138*^9, 4.001450638940702*^9, 
   4.001450694520164*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"478e2583-467f-4de7-851d-7a9497bbf2c5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Einstein computed in \"\>", "\[InvisibleSpace]", 
   "0.005708000000000046`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Einstein computed in ", 0.005708000000000046, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.973346870197196*^9, 3.9733480590042343`*^9, 3.973372447363552*^9, 
   3.9733758093309507`*^9, 3.9733761268496943`*^9, 3.973376810758782*^9, 
   3.973404089455393*^9, 3.9734058937309723`*^9, 3.973406806280854*^9, 
   3.9734074743438597`*^9, 3.973407802304903*^9, 3.973409779325232*^9, 
   3.9734101822174397`*^9, 3.9734216993808823`*^9, 3.9734574445397797`*^9, 
   3.973457729281999*^9, 3.973459642842319*^9, 3.973459778602634*^9, 
   3.973463886360589*^9, 3.9734941223736963`*^9, 3.973494352949443*^9, 
   3.973494482477418*^9, 3.973505248381665*^9, 3.973538108282411*^9, 
   3.989843269401741*^9, 3.989843986257339*^9, 3.989859801127675*^9, 
   3.9898674432884073`*^9, 3.9898675320696163`*^9, 3.989871744330523*^9, 
   3.9898718308651123`*^9, 3.9898764651513853`*^9, 3.98990897722217*^9, 
   3.9899090140646677`*^9, 3.989912519880238*^9, 3.989912573531864*^9, 
   3.9899159931715403`*^9, 3.989936972477706*^9, 3.989937033730878*^9, 
   3.990687430286326*^9, 3.991254518571607*^9, 3.991255830954102*^9, 
   3.991255866104477*^9, 3.9912570138207912`*^9, 3.991257660079891*^9, 
   3.991259881596449*^9, 3.9912617409663267`*^9, 3.991304583656897*^9, 
   3.991428469698799*^9, 3.991428504817875*^9, 3.991433866689877*^9, 
   3.991459254214945*^9, 3.9914624715983267`*^9, 3.9914705194922543`*^9, 
   3.991472493687697*^9, 3.991476799889179*^9, 3.993969126247778*^9, 
   3.994140895014399*^9, 3.996608675055757*^9, {3.9966438648595333`*^9, 
   3.996643892475778*^9}, 4.001450584337138*^9, 4.001450638940702*^9, 
   4.001450694522251*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"798ed6f3-cfa7-4b35-a8cd-0b75f7e9cbe7"],

Cell[BoxData["\<\"All tasks completed in 0.078276 seconds\"\>"], "Print",
 CellChangeTimes->{
  3.973346870197196*^9, 3.9733480590042343`*^9, 3.973372447363552*^9, 
   3.9733758093309507`*^9, 3.9733761268496943`*^9, 3.973376810758782*^9, 
   3.973404089455393*^9, 3.9734058937309723`*^9, 3.973406806280854*^9, 
   3.9734074743438597`*^9, 3.973407802304903*^9, 3.973409779325232*^9, 
   3.9734101822174397`*^9, 3.9734216993808823`*^9, 3.9734574445397797`*^9, 
   3.973457729281999*^9, 3.973459642842319*^9, 3.973459778602634*^9, 
   3.973463886360589*^9, 3.9734941223736963`*^9, 3.973494352949443*^9, 
   3.973494482477418*^9, 3.973505248381665*^9, 3.973538108282411*^9, 
   3.989843269401741*^9, 3.989843986257339*^9, 3.989859801127675*^9, 
   3.9898674432884073`*^9, 3.9898675320696163`*^9, 3.989871744330523*^9, 
   3.9898718308651123`*^9, 3.9898764651513853`*^9, 3.98990897722217*^9, 
   3.9899090140646677`*^9, 3.989912519880238*^9, 3.989912573531864*^9, 
   3.9899159931715403`*^9, 3.989936972477706*^9, 3.989937033730878*^9, 
   3.990687430286326*^9, 3.991254518571607*^9, 3.991255830954102*^9, 
   3.991255866104477*^9, 3.9912570138207912`*^9, 3.991257660079891*^9, 
   3.991259881596449*^9, 3.9912617409663267`*^9, 3.991304583656897*^9, 
   3.991428469698799*^9, 3.991428504817875*^9, 3.991433866689877*^9, 
   3.991459254214945*^9, 3.9914624715983267`*^9, 3.9914705194922543`*^9, 
   3.991472493687697*^9, 3.991476799889179*^9, 3.993969126247778*^9, 
   3.994140895014399*^9, 3.996608675055757*^9, {3.9966438648595333`*^9, 
   3.996643892475778*^9}, 4.001450584337138*^9, 4.001450638940702*^9, 
   4.001450694524479*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"ecae80fe-f1e9-4932-9d87-a63085555ef8"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.078371`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{{3.969443000346727*^9, 3.9694430040466557`*^9}, 
   3.9694430837760143`*^9, 3.969443597063654*^9, 3.96945123849203*^9, 
   3.969457777768663*^9, 3.969457837371312*^9, 3.969459805869677*^9, 
   3.969459946728249*^9, 3.969460006062153*^9, 3.969561490267857*^9, 
   3.969566033054318*^9, 3.969566108187145*^9, 3.969566569174065*^9, 
   3.969566624525784*^9, 3.9702251409027243`*^9, 3.970262149486075*^9, 
   3.970556684183771*^9, 3.9705777164245996`*^9, 3.970951984997407*^9, 
   3.972774189100932*^9, {3.973234641712109*^9, 3.973234645189425*^9}, {
   3.9732405971387987`*^9, 3.973240600270987*^9}, 3.973240639586669*^9, 
   3.973286987422599*^9, 3.973290162707047*^9, 3.9732902204572268`*^9, 
   3.973336869342307*^9, 3.973346215499535*^9, 3.973346268902051*^9, {
   3.973346361183498*^9, 3.9733463910433273`*^9}, 3.97334681226593*^9, {
   3.973346854761524*^9, 3.973346870380072*^9}, 3.9733480592162046`*^9, 
   3.973372447530258*^9, 3.9733758094801607`*^9, 3.973376127051035*^9, 
   3.973376810970593*^9, 3.973404089664979*^9, 3.973405893900137*^9, 
   3.973406806410068*^9, 3.973407474506915*^9, 3.973407802475725*^9, 
   3.973409779516224*^9, 3.9734101823793383`*^9, 3.9734216996072445`*^9, 
   3.9734574447733517`*^9, 3.9734577293746643`*^9, 3.9734596430889072`*^9, 
   3.97345977877359*^9, 3.973463887376329*^9, 3.9734941238347607`*^9, 
   3.9734943543913507`*^9, 3.973494484958726*^9, 3.97350524954458*^9, 
   3.9735381092541943`*^9, 3.98984327016924*^9, 3.989843987081028*^9, 
   3.9898598077819853`*^9, 3.989867451169402*^9, 3.98986754127262*^9, 
   3.989871750851736*^9, 3.989871839238064*^9, 3.989876472385222*^9, 
   3.9899089773398247`*^9, 3.989909014132642*^9, 3.989912519951023*^9, 
   3.9899125735961437`*^9, 3.989915993286757*^9, 3.9899369725491858`*^9, 
   3.989937033860279*^9, 3.9906874304089127`*^9, 3.991254518688055*^9, 
   3.991255831050889*^9, 3.991255866206523*^9, 3.991257013946492*^9, 
   3.9912576602096853`*^9, 3.991259881733048*^9, 3.991261741100926*^9, 
   3.9913045837312593`*^9, 3.9914284697775297`*^9, 3.9914285049004602`*^9, 
   3.9914338667789173`*^9, 3.991459254278598*^9, 3.991462471762974*^9, 
   3.991470519578681*^9, 3.9914724937973537`*^9, 3.991476799988742*^9, 
   3.993969126327751*^9, 3.9941408951422663`*^9, 3.996608675143839*^9, {
   3.9966438649421043`*^9, 3.99664389256765*^9}, 4.001450584425763*^9, 
   4.001450639037561*^9, 4.001450694526664*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"40ced246-3df4-4542-b7fd-cd183023f4c8"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"A\[Rho]", ":=", "0"}], "\[IndentingNewLine]", 
 RowBox[{"Az", ":=", "0"}]}], "Input",
 CellChangeTimes->{{3.973234734602686*^9, 3.973234748031135*^9}, {
  3.991254494484273*^9, 3.991254500216043*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"c3e3b8a0-ee0b-415c-8c93-1229ecb4565a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Maxwell", " ", "Potential", " ", "A\[Mu]", " ", "and", " ", "Tensor", " ",
     "F\[Mu]\[Nu]"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Ad", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"At", "[", 
         RowBox[{"r", ",", "x"}], "]"}], ",", "A\[Rho]", ",", "Az", ",", 
        RowBox[{"A\[Phi]", "[", 
         RowBox[{"r", ",", "x"}], "]"}]}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fdd2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"covD", "[", "Ad", "]"}], "-", 
       RowBox[{"Transpose", "[", 
        RowBox[{"covD", "[", "Ad", "]"}], "]"}]}], "]"}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FUU2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"Raise", "[", 
       RowBox[{"Fdd2", ",", "1", ",", "2"}], "]"}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.636983013102901*^9, 3.636983017977367*^9}, {
   3.636990330525982*^9, 3.636990334801866*^9}, 3.636992166129299*^9, 
   3.637500483725869*^9, {3.7477704509330873`*^9, 3.747770453004416*^9}, {
   3.748082558547082*^9, 3.748082565638369*^9}, {3.748082682957882*^9, 
   3.7480827035253277`*^9}, {3.748172069405662*^9, 3.748172070456067*^9}, {
   3.7481788647756233`*^9, 3.748178865751356*^9}, {3.759762369526362*^9, 
   3.759762372749466*^9}, {3.75977532255271*^9, 3.759775334022307*^9}, {
   3.969443568939279*^9, 3.969443577889538*^9}, {3.973234683029635*^9, 
   3.9732347226635838`*^9}, {3.973240665160398*^9, 3.9732406675567083`*^9}, {
   3.9734638914169083`*^9, 3.973463893554669*^9}, {3.989860008046506*^9, 
   3.98986001024271*^9}, {3.991254491823188*^9, 3.991254507091133*^9}, {
   3.991255835148322*^9, 3.991255835262882*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"e05132da-472c-466c-a617-3e62e170fef4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Fdd2", "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.748270264589419*^9, 3.748270277030382*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"5b26b384-d470-468b-bfbc-55ac5f04b4d0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      SuperscriptBox["At", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "x"}], "]"}], ",", 
     RowBox[{
      SuperscriptBox["At", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "x"}], "]"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       SuperscriptBox["At", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}]}], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      RowBox[{
       SuperscriptBox["A\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       SuperscriptBox["At", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}]}], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      RowBox[{
       SuperscriptBox["A\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      SuperscriptBox["A\[Phi]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "x"}], "]"}], ",", 
     RowBox[{
      SuperscriptBox["A\[Phi]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "x"}], "]"}], ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.748270272457839*^9, 3.7482702778388767`*^9}, 
   3.748288932454821*^9, 3.748289013174581*^9, 3.748290276437491*^9, 
   3.74829265345084*^9, 3.748292768958746*^9, 3.748292808292337*^9, 
   3.74829287327698*^9, 3.7482932369512577`*^9, 3.748326238087819*^9, 
   3.748330279134377*^9, {3.748330320030534*^9, 3.7483303383572683`*^9}, 
   3.748330405046028*^9, 3.748330457374699*^9, 3.748343561874105*^9, 
   3.748350432858658*^9, 3.748586479896245*^9, 3.7485889232596493`*^9, 
   3.7494050956750326`*^9, 3.7494051455347877`*^9, 3.749405371610513*^9, 
   3.749475654995037*^9, 3.749481186236149*^9, 3.749481308219812*^9, 
   3.749481869721755*^9, 3.7494876150611553`*^9, 3.749489615167719*^9, 
   3.749490922552184*^9, 3.749492252446599*^9, 3.750134656821409*^9, 
   3.750134933768626*^9, 3.750173560614724*^9, 3.750173678895712*^9, 
   3.750180133703485*^9, 3.750186399099786*^9, 3.750189893692766*^9, {
   3.750189948490794*^9, 3.750189961022031*^9}, 3.750192410082367*^9, 
   3.75020623816498*^9, 3.750223053108774*^9, 3.750825095051425*^9, {
   3.750825135708791*^9, 3.7508251639581003`*^9}, {3.7508253220818863`*^9, 
   3.750825340220674*^9}, {3.750825421591754*^9, 3.7508254425384283`*^9}, {
   3.7508256171407843`*^9, 3.750825641865766*^9}, 3.7508261423196573`*^9, 
   3.750863275767445*^9, 3.750864469983901*^9, 3.75086452479605*^9, 
   3.750901583865185*^9, 3.750901840030051*^9, 3.750902152519087*^9, 
   3.7509028231535587`*^9, 3.750907057783532*^9, 3.753222477422086*^9, 
   3.7565922544207563`*^9, {3.759762350162046*^9, 3.7597623745127897`*^9}, 
   3.759762481345688*^9, 3.759775146690201*^9, 3.759775211316002*^9, 
   3.759775313353689*^9, 3.7597753485659313`*^9, 3.759972816610415*^9, 
   3.7599756461943417`*^9, 3.75997569387075*^9, 3.759975890684744*^9, 
   3.7600229378529367`*^9, 3.760062401022003*^9, 3.760066752005363*^9, 
   3.760066791672591*^9, 3.760068969935812*^9, 3.7601255551863737`*^9, 
   3.760154090062737*^9, 3.760154190702612*^9, {3.760154950408721*^9, 
   3.7601549801539183`*^9}, 3.7601550220366983`*^9, 3.760238934252851*^9, 
   3.760241657498654*^9, 3.760294473625156*^9, 3.760377104694743*^9, 
   3.760382615999428*^9, 3.76038264978411*^9, 3.760384557040331*^9, 
   3.760385689919428*^9, 3.760385971448943*^9, 3.760403737592559*^9, 
   3.760412451037444*^9, 3.760412500088867*^9, 3.7627815712797327`*^9, 
   3.76279244294068*^9, 3.76540414428403*^9, 3.766470131955544*^9, 
   3.867404550976782*^9, 3.94732224794672*^9, 3.9473734935102777`*^9, {
   3.969443586474739*^9, 3.969443606653235*^9}, 3.969451238571*^9, 
   3.969457780283486*^9, 3.969457839980124*^9, 3.969459808258625*^9, 
   3.969459949306416*^9, 3.969460007849374*^9, 3.969561492674038*^9, 
   3.969566033208613*^9, 3.9695661098430767`*^9, 3.969566569293725*^9, 
   3.9695666246706038`*^9, 3.970225145072338*^9, 3.9702621496219893`*^9, 
   3.97055668643633*^9, 3.970577718463229*^9, 3.970951987991415*^9, 
   3.972774189426961*^9, 3.973234688249546*^9, {3.973234730039912*^9, 
   3.9732347522404947`*^9}, 3.973240603306074*^9, 3.973240643340969*^9, 
   3.9732406760729856`*^9, 3.973286992160067*^9, 3.973290164867916*^9, 
   3.9732902241722183`*^9, 3.973336872712448*^9, 3.973346218790782*^9, 
   3.973346269152864*^9, {3.973346361295295*^9, 3.9733463911987343`*^9}, 
   3.97334681424333*^9, {3.9733468578902063`*^9, 3.973346870702716*^9}, 
   3.973348062834257*^9, 3.973372447593124*^9, 3.973375812552143*^9, 
   3.973376127195997*^9, 3.9733768111024323`*^9, 3.9734040898094063`*^9, 
   3.9734058975388107`*^9, 3.9734068066300077`*^9, 3.973407478916525*^9, 
   3.9734078055568237`*^9, 3.973409779649831*^9, 3.97341018445464*^9, 
   3.973421699805422*^9, 3.973457731738583*^9, 3.973459643218336*^9, 
   3.973459780630731*^9, 3.973463895108827*^9, 3.973494126750836*^9, 
   3.973494355258841*^9, 3.973494486710832*^9, 3.9735052509007196`*^9, 
   3.973538111456085*^9, 3.9898432363131857`*^9, 3.989843274146304*^9, 
   3.9898439874098063`*^9, 3.989859808058978*^9, 3.989867455451483*^9, 
   3.989867541783513*^9, 3.9898717513262873`*^9, 3.9898718397384977`*^9, 
   3.9898764730287743`*^9, 3.989908980711007*^9, 3.989909018644101*^9, 
   3.989912522706296*^9, 3.9899125737539463`*^9, 3.989915995783066*^9, 
   3.989936975252816*^9, 3.989937033980242*^9, 3.991254524267606*^9, 
   3.991255836904558*^9, 3.991255869441688*^9, 3.991257016958932*^9, 
   3.9912576635148163`*^9, 3.991259883584531*^9, 3.991261742921039*^9, 
   3.991304587161302*^9, 3.991428471576303*^9, 3.9914285052612123`*^9, 
   3.991433868768859*^9, 3.991459256036948*^9, 3.991462474011401*^9, 
   3.991470524145083*^9, 3.991472496289096*^9, 3.9914768034268312`*^9, 
   3.993969129816987*^9, 3.994140897652247*^9, 3.9966086752221403`*^9, {
   3.9966438675048857`*^9, 3.996643895705838*^9}, 4.001450587738853*^9, 
   4.001450639149609*^9, 4.0014506946593847`*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"519978ee-0caa-4353-8cd4-99029a3db4a7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Maxwell", " ", 
    RowBox[{"equations", ":"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"MaxEq", "=", 
     RowBox[{"covDiv", "[", 
      RowBox[{
       RowBox[{"Raise", "[", 
        RowBox[{"Fdd2", ",", "1", ",", "2"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", "2"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"simmMaxEq", "=", 
    RowBox[{"ParallelTable", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{"MaxEq", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}], " "}]}]}]], "Input",\

 CellChangeTimes->{{3.63698311320898*^9, 3.63698313625483*^9}, 
   3.636992166129695*^9, {3.637434700821996*^9, 3.637434703196444*^9}, {
   3.637434781798887*^9, 3.637434792349238*^9}, 3.637500483726494*^9, {
   3.653051714823452*^9, 3.653051720536596*^9}, {3.653051821110243*^9, 
   3.653051823580199*^9}, 3.653076203372516*^9, 3.732827821828783*^9, {
   3.748092050004756*^9, 3.74809205175459*^9}, {3.74809435872097*^9, 
   3.7480944133262663`*^9}, 3.748167808014544*^9, {3.74817377236878*^9, 
   3.748173773355873*^9}, {3.7483504327958527`*^9, 3.7483504349988003`*^9}, {
   3.7494052348827505`*^9, 3.749405235451171*^9}, {3.749405275041808*^9, 
   3.7494052765932417`*^9}, 3.749481198423492*^9, {3.7494813259928513`*^9, 
   3.7494813380505543`*^9}, {3.7494896430477953`*^9, 
   3.7494896475327673`*^9}, {3.750863276307379*^9, 3.750863277370906*^9}, {
   3.9732901389949636`*^9, 3.973290144766053*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"e5ec72db-e360-4950-a489-03043175170c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalDelta]x", "[", "x", "]"}], " ", 
      RowBox[{
       SuperscriptBox["At", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["gtt", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
      RowBox[{
       SuperscriptBox["At", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["gtt", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"gtt", "[", 
       RowBox[{"r", ",", "x"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox["\[CapitalDelta]x", "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}], " ", 
         RowBox[{
          SuperscriptBox["At", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "x"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[CapitalDelta]x", "[", "x", "]"}], " ", 
         RowBox[{
          SuperscriptBox["At", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "2"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "x"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[CapitalDelta]r", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], " ", 
         RowBox[{
          SuperscriptBox["At", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "x"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
         RowBox[{
          SuperscriptBox["At", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}]}], 
    RowBox[{
     RowBox[{"fph", "[", 
      RowBox[{"r", ",", "x"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"gtt", "[", 
       RowBox[{"r", ",", "x"}], "]"}], "2"]}]], ",", "0", ",", "0", ",", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalDelta]x", "[", "x", "]"}], " ", 
      RowBox[{
       SuperscriptBox["A\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["gtt", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"gtt", "[", 
       RowBox[{"r", ",", "x"}], "]"}], " ", 
      RowBox[{"\[CapitalDelta]x", "[", "x", "]"}], " ", 
      RowBox[{
       SuperscriptBox["A\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
      RowBox[{
       SuperscriptBox["A\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["gtt", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"gtt", "[", 
       RowBox[{"r", ",", "x"}], "]"}], " ", 
      RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
      RowBox[{
       SuperscriptBox["A\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}]}]}], 
    RowBox[{
     RowBox[{"fph", "[", 
      RowBox[{"r", ",", "x"}], "]"}], " ", 
     RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
     RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{4.001450697994611*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"e09aaa9b-c31e-49ab-8ed1-7b111744d896"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"\[Kappa]", ":=", "2"}], "\[IndentingNewLine]", 
 RowBox[{"gUd", ":=", 
  RowBox[{"Raise", "[", 
   RowBox[{"gdd", ",", "1"}], "]"}]}]}], "Input",
 CellChangeTimes->{
  3.636983009808791*^9, {3.63698314729647*^9, 3.636983151940701*^9}, 
   3.636992166130635*^9, {3.637434705478725*^9, 3.637434708184184*^9}, {
   3.637434794618627*^9, 3.637434795996232*^9}, 3.637500483726726*^9, {
   3.746274266563589*^9, 3.746274267709858*^9}, {3.747770456643423*^9, 
   3.747770457987784*^9}, 3.7480943556413193`*^9, {3.748166166361095*^9, 
   3.7481661672059813`*^9}, {3.74817248093128*^9, 3.748172512340439*^9}, {
   3.748350437677822*^9, 3.74835043855825*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"0c308192-1f6a-4839-a830-e0ff659b736b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"simmEqUD", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"EUd", "+", 
     RowBox[{"0", "*", "\[CapitalLambda]", "*", "gUd"}], "-", 
     RowBox[{"\[Kappa]", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"multiDot", "[", 
         RowBox[{
          RowBox[{"Raise", "[", 
           RowBox[{"Fdd2", ",", "1"}], "]"}], ",", 
          RowBox[{"Raise", "[", 
           RowBox[{"Fdd2", ",", "2"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "2"}], "}"}]}], "]"}], "-", 
        RowBox[{
         RowBox[{"1", "/", "4"}], " ", 
         RowBox[{"IdentityMatrix", "[", "4", "]"}], " ", 
         RowBox[{"multiDot", "[", 
          RowBox[{
           RowBox[{"Raise", "[", 
            RowBox[{"Fdd2", ",", "1", ",", "2"}], "]"}], ",", "Fdd2", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "2"}], "}"}]}], "]"}]}]}], ")"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.653073264992643*^9, 3.653073266035057*^9}, {
   3.653076143719088*^9, 3.653076148177444*^9}, {3.653077175694054*^9, 
   3.653077178139522*^9}, 3.653078005373422*^9, {3.7471236999651823`*^9, 
   3.747123733672447*^9}, {3.747861112551631*^9, 3.747861114147584*^9}, {
   3.7478612302511587`*^9, 3.74786123106726*^9}, {3.747861427497621*^9, 
   3.7478614284739323`*^9}, {3.748080330041676*^9, 3.7480803465674686`*^9}, {
   3.748081270704769*^9, 3.748081271012735*^9}, {3.748081441051053*^9, 
   3.74808144636447*^9}, {3.7480820755086203`*^9, 3.748082079726438*^9}, 
   3.748082125090053*^9, 3.7481676387078333`*^9, {3.748172476865039*^9, 
   3.7481724984229317`*^9}, {3.7481737773694487`*^9, 3.748173778101473*^9}, {
   3.748175220250868*^9, 3.748175221973716*^9}, {3.7481802385533447`*^9, 
   3.748180240383749*^9}, {3.749481347668047*^9, 3.7494813623526993`*^9}, {
   3.750134863001234*^9, 3.750134867937698*^9}, {3.7597624021567783`*^9, 
   3.759762402837791*^9}, {3.9734059061377897`*^9, 3.973405918042783*^9}, 
   3.996643140296597*^9},
 CellLabel->"In[15]:=",ExpressionUUID->"bbe6f5c2-fa47-4aea-ac1c-f778a4d6733d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   StyleBox["functions",
    FontWeight->"Bold"], "   ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"At", "[", 
     RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
    RowBox[{"w", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", " ", "x"}], "+", 
         RowBox[{"x1", "[", 
          RowBox[{"r", ",", "x"}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"e", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["m", "2"]}]}]], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox[
              RowBox[{"x1", "[", 
               RowBox[{"r", ",", "x"}], "]"}], "2"]}]}], ")"}], " ", 
          RowBox[{"y1", "[", 
           RowBox[{"r", ",", "x"}], "]"}]}], "+", 
         RowBox[{"B", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["m", "2"]}]}], ")"}], " ", "x", " ", 
          RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{
        SuperscriptBox["e", "2"], " ", "x", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", 
           SuperscriptBox[
            RowBox[{"x1", "[", 
             RowBox[{"r", ",", "x"}], "]"}], "2"]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", 
           SuperscriptBox["m", "2"]}]}], ")"}], " ", "x", " ", 
        RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}]}]]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A\[Phi]", "[", 
     RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{"w", "^", "2"}]}]], 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"B", " ", "e", " ", 
           RowBox[{"x1", "[", 
            RowBox[{"r", ",", "x"}], "]"}]}], "-", 
          RowBox[{
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["B", "2"], " ", 
              SuperscriptBox["m", "2"]}]}]], " ", 
           RowBox[{"x2", "[", 
            RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"y2", "[", 
           RowBox[{"r", ",", "x"}], "]"}], "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", 
           RowBox[{"x1", "[", 
            RowBox[{"r", ",", "x"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"m", "+", 
             RowBox[{
              RowBox[{"x1", "[", 
               RowBox[{"r", ",", "x"}], "]"}], " ", 
              RowBox[{"y2", "[", 
               RowBox[{"r", ",", "x"}], "]"}]}], "-", 
             RowBox[{"m", " ", 
              SuperscriptBox[
               RowBox[{"y2", "[", 
                RowBox[{"r", ",", "x"}], "]"}], "2"]}]}], ")"}]}]}], ")"}]}], 
       
       RowBox[{"B", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", 
           SuperscriptBox["m", "2"]}]}]], " ", 
        RowBox[{"x1", "[", 
         RowBox[{"r", ",", "x"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"x1", "[", 
               RowBox[{"r", ",", "x"}], "]"}], "2"], "+", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                SuperscriptBox[
                 RowBox[{"y2", "[", 
                  RowBox[{"r", ",", "x"}], "]"}], "2"]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]]}], "-", 
     FractionBox["1", "B"]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gtt", "[", 
     RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["B", "2"], " ", 
          SuperscriptBox[
           RowBox[{"x1", "[", 
            RowBox[{"r", ",", "x"}], "]"}], "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"B", " ", "e", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["B", "2"], " ", 
              SuperscriptBox["m", "2"]}]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"m", " ", "x"}], "+", 
             RowBox[{"x1", "[", 
              RowBox[{"r", ",", "x"}], "]"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["B", "2"], " ", 
              SuperscriptBox["m", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "m"}], "+", "r", "+", 
             RowBox[{"m", " ", 
              RowBox[{"y1", "[", 
               RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}]}], ")"}], "2"], 
       " ", 
       RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["e", "2"], "+", 
         RowBox[{
          SuperscriptBox["B", "2"], " ", 
          SuperscriptBox["e", "2"], " ", 
          SuperscriptBox[
           RowBox[{"x1", "[", 
            RowBox[{"r", ",", "x"}], "]"}], "2"]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["m", "2"]}]}], ")"}], " ", 
          RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}]}], ")"}], "2"]]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"non", " ", "si", " ", "usa", "  ", 
      RowBox[{"g\[CurlyPhi]\[CurlyPhi]", "[", 
       RowBox[{"r_", ",", "x_"}], "]"}]}], ":=", 
     FractionBox[
      RowBox[{
       SuperscriptBox["b", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["e", "2"], "-", 
          SuperscriptBox["m", "2"], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["e", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["b", "2"], "+", 
              SuperscriptBox[
               RowBox[{"x1", "[", 
                RowBox[{"r", ",", "x"}], "]"}], "2"]}], ")"}]}], 
           RowBox[{
            SuperscriptBox["b", "2"], "+", 
            SuperscriptBox["m", "2"]}]], "+", 
          SuperscriptBox[
           RowBox[{"x2", "[", 
            RowBox[{"r", ",", "x"}], "]"}], "2"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox[
          RowBox[{"y2", "[", 
           RowBox[{"r", ",", "x"}], "]"}], "2"]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["b", "2"], "+", 
         SuperscriptBox[
          RowBox[{"x1", "[", 
           RowBox[{"r", ",", "x"}], "]"}], "2"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x2", "[", 
           RowBox[{"r", ",", "x"}], "]"}], "+", 
          RowBox[{"m", " ", 
           RowBox[{"y1", "[", 
            RowBox[{"r", ",", "x"}], "]"}]}], "+", 
          FractionBox[
           RowBox[{"e", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x1", "[", 
               RowBox[{"r", ",", "x"}], "]"}], "+", 
              RowBox[{"m", " ", 
               RowBox[{"y2", "[", 
                RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}], 
           SqrtBox[
            RowBox[{
             SuperscriptBox["b", "2"], "+", 
             SuperscriptBox["m", "2"]}]]]}], ")"}], "2"]}]]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fph", "[", 
     RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"B", " ", "e", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"m", " ", "x"}], "-", 
           RowBox[{"x1", "[", 
            RowBox[{"r", ",", "x"}], "]"}]}], ")"}]}], "+", 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["B", "2"], " ", 
            SuperscriptBox["m", "2"]}]}]], " ", 
         RowBox[{"(", 
          RowBox[{"m", "-", "r", "+", 
           RowBox[{"m", " ", 
            RowBox[{"y1", "[", 
             RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}]}], ")"}], "2"], 
     SqrtBox[
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["B", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}], " ", 
        RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["e", "2"]}], "+", 
             SuperscriptBox["m", "2"]}], ")"}], " ", 
           SuperscriptBox["x", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", 
           RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}]}], ")"}], "2"]}]]]}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"x1", "[", 
     RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
    FractionBox[
     RowBox[{
      SqrtBox["2"], " ", 
      RowBox[{"(", 
       RowBox[{"m", "-", "r"}], ")"}], " ", "x"}], 
     RowBox[{" ", 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["B", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"e", "^", "2"}], "-", 
           RowBox[{"m", "^", "2"}]}], ")"}], 
         SuperscriptBox["x", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["B", "2"], " ", 
         RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}], "+", 
        SqrtBox[
         RowBox[{
          RowBox[{"4", " ", "*", 
           RowBox[{"B", "^", "2"}], 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["B", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["e", "2"]}], "+", 
                SuperscriptBox["m", "2"]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["x", "2"], " ", 
           RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["B", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["e", "2"]}], "+", 
                SuperscriptBox["m", "2"]}], ")"}], " ", 
              SuperscriptBox["x", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["B", "2"], " ", 
              RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}]}], ")"}], 
           "2"]}]]}]]}]]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"y1", "[", 
     RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"r", "-", "m"}], ")"}], "*", "x"}], 
     RowBox[{"x1", "[", 
      RowBox[{"r", ",", "x"}], "]"}]]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"x2", "[", 
     RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
    RowBox[{"(", 
     RowBox[{"r", "-", "m"}], ")"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"y2", "[", 
     RowBox[{"r_", ",", "x_"}], "]"}], ":=", "x"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalDelta]r", "[", "r_", "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"r", "^", "2"}], "-", 
     RowBox[{"2", "*", "m", "*", "r"}], "+", 
     RowBox[{"e", "^", "2"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalDelta]x", "[", "x_", "]"}], ":=", 
    RowBox[{"1", "-", 
     RowBox[{"x", "^", "2"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"\[Sigma]", ":=", 
    SqrtBox[
     RowBox[{
      RowBox[{"m", "^", "2"}], "-", 
      RowBox[{"e", "^", "2"}]}]]}]}]}]], "Input",
 CellChangeTimes->{{3.989916315842903*^9, 3.989916344738194*^9}, 
   3.9899172275196333`*^9, {3.98991952789673*^9, 3.989919535462028*^9}, 
   3.9899205811335793`*^9, {3.989921651137785*^9, 3.98992165977882*^9}, {
   3.989923675014634*^9, 3.989923687839686*^9}, 3.989924267044208*^9, 
   3.9899244917015047`*^9, {3.98992453124818*^9, 3.989924545987564*^9}, 
   3.98992466804037*^9, 3.989926181596229*^9, 3.989926335903693*^9, 
   3.989926402248331*^9, {3.99125594597019*^9, 3.99125595422295*^9}, 
   3.992116610773847*^9, {3.992116703536669*^9, 3.992116706793695*^9}, 
   3.992116815527804*^9, {3.99414135007962*^9, 3.994141393529661*^9}, {
   3.9941578254361258`*^9, 3.994157861875805*^9}, {3.9966431468681726`*^9, 
   3.996643157827243*^9}, 3.996643941968774*^9, {4.00145054621799*^9, 
   4.001450573461751*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"301b6a4d-69e4-4ff3-9487-86e1561ffaf6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"simmMaxEq", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"w", "->", 
        RowBox[{"1", "/", "2"}]}], ",", 
       RowBox[{"f0", "\[Rule]", "4"}], ",", 
       RowBox[{"m", "->", "17"}], ",", 
       RowBox[{"e", "->", 
        RowBox[{"1", "/", "5"}]}], ",", 
       RowBox[{"B", "->", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "3"}]}], ",", 
       RowBox[{"r", "->", "11"}], ",", 
       RowBox[{"x", "->", 
        RowBox[{"1", "/", "3"}]}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.969443845958026*^9, 3.969443907970347*^9}, {
   3.973290081304325*^9, 3.973290108537387*^9}, {3.973290154198347*^9, 
   3.973290154847793*^9}, {3.973290260260281*^9, 3.973290268494668*^9}, {
   3.973344409042145*^9, 3.9733444227514267`*^9}, {3.9733466023052998`*^9, 
   3.9733466244927397`*^9}, {3.97334666208971*^9, 3.9733466624290047`*^9}, {
   3.973346951940896*^9, 3.973346952313797*^9}, {3.973346987512087*^9, 
   3.973346987954957*^9}, {3.973347127534068*^9, 3.97334712767347*^9}, {
   3.9733482705408773`*^9, 3.973348270969763*^9}, {3.973348332356625*^9, 
   3.9733483353387957`*^9}, {3.9733758368827744`*^9, 
   3.9733758370510073`*^9}, {3.9734078264313498`*^9, 3.973407828289528*^9}, {
   3.9734939371878443`*^9, 3.973493955716366*^9}, {3.973493986110622*^9, 
   3.973494010723159*^9}, {3.9734943951126423`*^9, 3.9734944021960583`*^9}, {
   3.973494682053939*^9, 3.973494685535801*^9}, {3.989863877476056*^9, 
   3.989863893404011*^9}, {3.989916029465795*^9, 3.9899160299546022`*^9}, 
   3.989916126882419*^9, {4.001450611102523*^9, 4.001450613955988*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"a90acfee-ed9b-4853-9968-fd741ec66c6e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.996643903788113*^9, 3.996643948722126*^9, 
  4.001450702943617*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"3372c565-1b95-41f9-b973-12544356dcf6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"simmMaxEq", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"w", "->", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "3"}]}], ",", 
       RowBox[{"f0", "\[Rule]", "7"}], ",", 
       RowBox[{"m", "->", "5"}], ",", 
       RowBox[{"e", "->", "4"}], ",", 
       RowBox[{"B", "\[Rule]", "2"}], ",", 
       RowBox[{"r", "->", "31"}], ",", 
       RowBox[{"x", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "6"}], "/", "7"}]}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.973410010901719*^9, {3.9734101343056917`*^9, 3.973410144570385*^9}, {
   3.973410236376989*^9, 3.973410240431775*^9}, {3.97349410368298*^9, 
   3.9734941117329597`*^9}, {3.9734944129924717`*^9, 3.97349441323347*^9}, {
   3.973494673723023*^9, 3.973494716406028*^9}, {3.973494802913204*^9, 
   3.973494808338869*^9}, {3.973494838593155*^9, 3.973494839634864*^9}, {
   3.973494873754692*^9, 3.973494873897105*^9}, {3.9734949455803537`*^9, 
   3.9734949786838818`*^9}, {3.9735030555279512`*^9, 3.973503058155608*^9}, {
   3.973503369821464*^9, 3.973503370959268*^9}, {3.989863902434022*^9, 
   3.9898639330360947`*^9}, 3.989873546995088*^9, {3.989873582482712*^9, 
   3.989873588831304*^9}, {3.989873789260417*^9, 3.989873790223214*^9}, {
   3.9899160327353773`*^9, 3.989916033228084*^9}, {4.001450617226*^9, 
   4.001450621697702*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"425d450b-2e69-4233-a672-22fe36ae4e0d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.9898433690018883`*^9, 3.9898639337143784`*^9, 3.9898700800891123`*^9, 
   3.989871870271956*^9, 3.989872221091264*^9, 3.989872268820423*^9, 
   3.9898735486384277`*^9, {3.989873740326563*^9, 3.989873747648211*^9}, 
   3.989873791740232*^9, 3.989873915916008*^9, 3.989873985733099*^9, 
   3.989874080067441*^9, 3.989874682031492*^9, 3.989874743588667*^9, 
   3.989874833506521*^9, 3.989875032620266*^9, 3.9898751757433*^9, 
   3.989876512570177*^9, 3.989876864715282*^9, 3.989912018625267*^9, 
   3.989912059472652*^9, 3.989912410609543*^9, 3.9899124825531683`*^9, 
   3.989912585244668*^9, 3.989916050212307*^9, 3.989916134455764*^9, 
   3.989916355337229*^9, 3.989916480643024*^9, 3.989919600752082*^9, 
   3.989920623556885*^9, 3.989923698239653*^9, 3.989924619046361*^9, 
   3.9899246745468893`*^9, 3.989926414029064*^9, 3.989937049146181*^9, 
   3.991255961619191*^9, 3.991257053403542*^9, 3.991257693175075*^9, 
   3.9912599115051928`*^9, 3.991261768606648*^9, 3.9913046421980543`*^9, 
   3.9914285690386753`*^9, 3.991459288872745*^9, 3.99147253517992*^9, 
   3.991476836403833*^9, 3.993969249410181*^9, 3.994141202511352*^9, 
   3.99415787054764*^9, 3.9966087086622887`*^9, 3.9966439042834473`*^9, 
   3.99664394924656*^9, 4.001450703714011*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"25ecfcba-e220-406f-b978-5923f71345cf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"simmMaxEq", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"w", "->", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "5"}]}], ",", 
       RowBox[{"f0", "\[Rule]", "7"}], ",", 
       RowBox[{"m", "->", "13"}], ",", 
       RowBox[{"e", "->", "12"}], ",", 
       RowBox[{"B", "\[Rule]", 
        RowBox[{"-", "22"}]}], ",", 
       RowBox[{"r", "->", "31"}], ",", 
       RowBox[{"x", "\[Rule]", 
        RowBox[{"2", "/", "7"}]}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.98987380373732*^9, 3.989873830676051*^9}, {
   3.989916037593028*^9, 3.989916040135054*^9}, 3.9899161306861477`*^9, {
   4.001450646631968*^9, 4.001450648569826*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"cc384050-68b4-403e-b729-716b97d6afb6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{4.001450705617381*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"62b9e168-c1a7-4af5-8c41-d049c83fd708"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"simmMaxEq", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"w", "->", 
        RowBox[{"2", "/", "5"}]}], ",", 
       RowBox[{"f0", "\[Rule]", "7"}], ",", 
       RowBox[{"m", "->", "13"}], ",", 
       RowBox[{"e", "->", "12"}], ",", 
       RowBox[{"B", "\[Rule]", "32"}], ",", 
       RowBox[{"r", "->", "31"}], ",", 
       RowBox[{"x", "\[Rule]", 
        RowBox[{"6", "/", "7"}]}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.989874090865306*^9, 3.9898741077631474`*^9}, {
  3.9899160428667383`*^9, 3.989916043310677*^9}, {4.0014506508367567`*^9, 
  4.0014506586793222`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"9bad9a11-2ff2-4bce-83f8-f5cab492599a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.9898740941991587`*^9, 3.9898741084432907`*^9}, 
   3.9898746832276993`*^9, 3.9898747447677307`*^9, 3.9898748348806868`*^9, 
   3.989875033728516*^9, 3.989875177111377*^9, 3.989876513998178*^9, 
   3.989876865877788*^9, 3.989912020689146*^9, 3.989912060411099*^9, 
   3.9899124117661448`*^9, 3.989912483883361*^9, 3.989912586262226*^9, 
   3.989916053922954*^9, 3.989916135887536*^9, 3.9899163567778873`*^9, 
   3.9899164819141073`*^9, 3.989919601997715*^9, 3.989920625796995*^9, 
   3.989923700951606*^9, 3.989924621441578*^9, 3.9899246770091476`*^9, 
   3.9899264164916773`*^9, 3.989937052436803*^9, 3.991255965211665*^9, 
   3.991257056866238*^9, 3.991257697163313*^9, 3.991259914925205*^9, 
   3.991261772315463*^9, 3.991304645668489*^9, 3.991428572618099*^9, 
   3.9939692530593777`*^9, 3.9941412067971354`*^9, 3.9941578722021837`*^9, 
   3.996608712021213*^9, 3.996643913025025*^9, 3.996643952919526*^9, 
   4.001450709940777*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"40224048-0789-4c58-b08f-1fe7dcac5d3b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"simmMaxEq", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"f0", "\[Rule]", "7"}], ",", 
       RowBox[{"m", "->", "13"}], ",", 
       RowBox[{"e", "->", "12"}], ",", 
       RowBox[{"B", "\[Rule]", 
        RowBox[{"-", "22"}]}], ",", 
       RowBox[{"r", "->", "31"}], ",", 
       RowBox[{"x", "\[Rule]", 
        RowBox[{"2", "/", "7"}]}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.98987380373732*^9, 3.989873830676051*^9}, {
   3.989916037593028*^9, 3.989916040135054*^9}, 3.9899161306861477`*^9},
 CellLabel->"In[48]:=",ExpressionUUID->"d090f4dd-7c51-4cfd-a5ef-49d24debf93c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.989873811272593*^9, 3.98987383139499*^9}, 
   3.989873916839888*^9, 3.989873986255084*^9, 3.9898740806146507`*^9, 
   3.989874682778071*^9, 3.989874744192198*^9, 3.989874834223377*^9, 
   3.989875033195146*^9, 3.989875176417989*^9, 3.989876513313348*^9, 
   3.989876865301818*^9, 3.9899120198724403`*^9, 3.9899120599576283`*^9, 
   3.989912411160565*^9, 3.989912483278638*^9, 3.9899125857646227`*^9, 
   3.989916051950378*^9, 3.98991613564848*^9, 3.989916356569874*^9, 
   3.989916481321452*^9, 3.9899196013828993`*^9, 3.989920625006145*^9, 
   3.989923699649362*^9, 3.989924620203624*^9, 3.989924675737197*^9, 
   3.989926415353053*^9, 3.9899370505708513`*^9, 3.991255963264777*^9, 
   3.991256145113078*^9, 3.9912577411233797`*^9, 3.991257948904748*^9, 
   3.991258087209907*^9, 3.9912600146033077`*^9, 3.9912603153017807`*^9, 
   3.9912606563356333`*^9, 3.991260975671788*^9, 3.991261793354774*^9, 
   3.9912891733234587`*^9, 3.991304685062004*^9, 3.9914349560420732`*^9, 
   3.9914604622967243`*^9, 3.991469719635808*^9, 3.991474379584628*^9, 
   3.9914746985120068`*^9, 3.991476860018824*^9, 3.993969327866251*^9, 
   3.994141248832402*^9, 3.996608729462578*^9, 4.001451577739723*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"1d440306-d1c9-47fb-8486-862c0bdc312d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"simmEqUD", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"w", "->", 
         RowBox[{"1", "/", "2"}]}], ",", 
        RowBox[{"f0", "\[Rule]", "4"}], ",", 
        RowBox[{"m", "->", "5"}], ",", 
        RowBox[{"e", "->", "4"}], ",", 
        RowBox[{"B", "->", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "117"}]}], ",", 
        RowBox[{"r", "->", "11"}], ",", 
        RowBox[{"x", "->", 
         RowBox[{"1", "/", "3"}]}]}], "}"}]}], ",", 
     RowBox[{"TimeConstraint", "->", "20"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.989916496615663*^9, 3.989916497173071*^9}, 
   4.001450719327314*^9, {4.001450765474902*^9, 4.0014507656748333`*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"58b4cb1a-4c07-404a-9468-21e38578c57f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.993969264747218*^9, 3.994141212884335*^9, 
  3.994157884210066*^9, 3.996608717535274*^9, 4.0014507682391787`*^9, 
  4.001451708249044*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"090475c3-73ce-4daf-9ac9-c1019c8e5411"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"simmEqUD", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"w", "->", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "5"}]}], ",", 
        RowBox[{"f0", "\[Rule]", "7"}], ",", 
        RowBox[{"m", "->", "13"}], ",", 
        RowBox[{"e", "->", "12"}], ",", 
        RowBox[{"B", "\[Rule]", "2"}], ",", 
        RowBox[{"r", "->", "31"}], ",", 
        RowBox[{"x", "\[Rule]", 
         RowBox[{"2", "/", "7"}]}]}], "}"}]}], ",", 
     RowBox[{"TimeConstraint", "->", "20"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9734078524830093`*^9, 3.973407871816771*^9}, {
   3.973410152621007*^9, 3.973410155220929*^9}, {3.973494639386492*^9, 
   3.973494643736168*^9}, {3.9734948224018784`*^9, 3.973494825929894*^9}, {
   3.973494919164693*^9, 3.973494933847404*^9}, {3.9734950185842524`*^9, 
   3.9734950298766613`*^9}, {3.973495170163493*^9, 3.9734951705026503`*^9}, 
   3.989863966741061*^9, {3.989864025644971*^9, 3.989864032952046*^9}, {
   3.989864185114477*^9, 3.989864197579103*^9}, {3.9898677588273773`*^9, 
   3.9898677852836447`*^9}, {3.989873889583416*^9, 3.989873889732759*^9}, {
   3.989916145345462*^9, 3.989916145859762*^9}, {4.0014507287768507`*^9, 
   4.001450729897634*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"eb95f409-7c1b-4587-aad2-f5b51f4596ef"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.996608720585352*^9, 4.0014508855200987`*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"29f84a1b-5a47-4c65-b19d-be3bd2df23b8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"simmEqUD", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"f0", "\[Rule]", "7"}], ",", 
        RowBox[{"m", "->", "13"}], ",", 
        RowBox[{"e", "->", "5"}], ",", 
        RowBox[{"B", "\[Rule]", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "32"}]}], ",", 
        RowBox[{"r", "->", "17"}], ",", 
        RowBox[{"x", "\[Rule]", 
         RowBox[{
          RowBox[{"-", "6"}], "/", "7"}]}]}], "}"}]}], ",", 
     RowBox[{"TimeConstraint", "->", "20"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.98986779427827*^9, 3.98986779512788*^9}, {
  3.989867870612685*^9, 3.9898678825869827`*^9}, {3.989873291066449*^9, 
  3.9898733359601297`*^9}, {3.989873402761327*^9, 3.989873403507257*^9}, {
  3.989873488309636*^9, 3.9898734892990294`*^9}, {3.9898738479763327`*^9, 
  3.989873864965312*^9}, {3.98987469301131*^9, 3.9898746940096827`*^9}, {
  3.989916149036519*^9, 3.98991615351611*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"b2208a30-114b-483e-9a6b-8f7fafa9233e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.989867819637802*^9, {3.989867873455215*^9, 3.989867885512177*^9}, 
   3.989871874787815*^9, 3.9898722807351923`*^9, 3.989873317822185*^9, {
   3.989873406024993*^9, 3.989873407705243*^9}, {3.989873463120771*^9, 
   3.989873491976965*^9}, 3.9898735391194887`*^9, 3.989873775393738*^9, {
   3.989873850164276*^9, 3.9898738668215113`*^9}, 3.989873926825346*^9, 
   3.989874002246581*^9, 3.989874118934939*^9, 3.98987469567153*^9, 
   3.989874843657631*^9, 3.9898750450680323`*^9, 3.989875192098608*^9, 
   3.989876526972794*^9, 3.9898768713766203`*^9, 3.989912032579769*^9, 
   3.9899125076520357`*^9, 3.989912591917626*^9, 3.9899162015072823`*^9, 
   3.98991626606704*^9, 3.98991637031787*^9, 3.9899165029532003`*^9, 
   3.9899196083664923`*^9, 3.989920634085349*^9, 3.989926424702546*^9, 
   3.989937062766388*^9, 3.991257069120473*^9, 3.9912577094286003`*^9, 
   3.99142859798145*^9, 3.994140943426257*^9, 3.9941412202914*^9, 
   3.9941578892685432`*^9, 3.996608722536296*^9, 4.0014512298731728`*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"ec4f7a75-53a2-4210-a8a4-ccd1d46d8ded"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"simmEqUD", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"f0", "\[Rule]", "7"}], ",", 
        RowBox[{"m", "->", "13"}], ",", 
        RowBox[{"e", "->", "5"}], ",", 
        RowBox[{"B", "\[Rule]", 
         RowBox[{"-", "2"}]}], ",", 
        RowBox[{"r", "->", "17"}], ",", 
        RowBox[{"x", "\[Rule]", 
         RowBox[{
          RowBox[{"-", "6"}], "/", "7"}]}]}], "}"}]}], ",", 
     RowBox[{"TimeConstraint", "->", "20"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.989874042200385*^9, 3.98987405188767*^9}, {
  3.989916207547441*^9, 3.989916211680298*^9}, {4.0014510010803556`*^9, 
  4.001451001980956*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"d05d6817-1804-400e-b84e-5152f24c4abc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.993969262285791*^9, 3.994140936602955*^9, 
  3.9941412095124483`*^9, 3.994157877619453*^9, 3.996608724318653*^9, 
  4.001451328385293*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"b7d7021b-c753-4896-95c6-33b680340dcf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"   ", 
  RowBox[{"(*", "    ", 
   RowBox[{"e", " ", "=", " ", 
    RowBox[{
     RowBox[{"0", "  ", "Schwarzschild"}], " ", "-", "Bertotti", "-", 
     "Robinson"}]}], " ", "*)"}], "  ", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"gdd", "/.", 
     RowBox[{"e", "\[Rule]", "0"}]}], "//", "FullSimplify"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ad", "/.", 
     RowBox[{"e", "\[Rule]", "0"}]}], "//", "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.99130795366092*^9, 3.991307972765429*^9}, {
  3.991308213061884*^9, 3.9913082230572577`*^9}, {3.996643245277569*^9, 
  3.996643302572403*^9}, {3.9966433328529043`*^9, 3.996643338568879*^9}, {
  4.001451348424205*^9, 
  4.001451350097712*^9}},ExpressionUUID->"3928bb44-b0e1-4427-9e48-\
5360c9bb5297"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "m", " ", "r"}], "+", 
             SuperscriptBox["r", "2"], "+", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
          SqrtBox[
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["B", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["B", "2"], " ", 
                SuperscriptBox["m", "2"]}]}], ")"}], " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}], " ", 
             SuperscriptBox["x", "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["B", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "m", " ", "r"}], "-", 
                  SuperscriptBox["r", "2"], "+", 
                  RowBox[{
                   SuperscriptBox["m", "2"], " ", 
                   SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}], "2"]}]]}], 
         ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "m"}], "-", 
           RowBox[{"2", " ", "r"}], "+", 
           RowBox[{"m", " ", 
            SqrtBox[
             RowBox[{"2", "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["B", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "m", " ", "r"}], "+", 
                 SuperscriptBox["r", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["B", "2"], " ", 
                    SuperscriptBox["m", "2"]}]}], ")"}], " ", "r", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}], " ", 
                  SuperscriptBox["x", "2"]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["B", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", "r"}], "-", 
                    SuperscriptBox["r", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}], 
                  "2"]}]]}]}]]}]}], ")"}], "2"]}], 
       RowBox[{"8", " ", "r", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}]}]]}], ",", "0", 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", 
           SuperscriptBox["m", "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "m"}], "+", 
           RowBox[{"2", " ", "r"}], "+", 
           RowBox[{"m", " ", 
            SqrtBox[
             RowBox[{"2", "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["B", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "m", " ", "r"}], "+", 
                 SuperscriptBox["r", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["B", "2"], " ", 
                    SuperscriptBox["m", "2"]}]}], ")"}], " ", "r", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}], " ", 
                  SuperscriptBox["x", "2"]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["B", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", "r"}], "-", 
                    SuperscriptBox["r", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}], 
                  "2"]}]]}]}]]}]}], ")"}], "2"]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "m"}], "-", "r"}], ")"}], " ", "r", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["B", "2"], " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["B", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "m", " ", "r"}], "+", 
                SuperscriptBox["r", "2"], "+", 
                RowBox[{
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}], "2"]}]]}]]}],
      ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", 
           SuperscriptBox["m", "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "m"}], "+", 
           RowBox[{"2", " ", "r"}], "+", 
           RowBox[{"m", " ", 
            SqrtBox[
             RowBox[{"2", "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["B", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "m", " ", "r"}], "+", 
                 SuperscriptBox["r", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["B", "2"], " ", 
                    SuperscriptBox["m", "2"]}]}], ")"}], " ", "r", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}], " ", 
                  SuperscriptBox["x", "2"]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["B", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", "r"}], "-", 
                    SuperscriptBox["r", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}], 
                  "2"]}]]}]}]]}]}], ")"}], "2"]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["B", "2"], " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["B", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "m", " ", "r"}], "+", 
                SuperscriptBox["r", "2"], "+", 
                RowBox[{
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}], "2"]}]]}]]}],
      ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "m", " ", "r"}], "+", 
             SuperscriptBox["r", "2"], "+", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
          SqrtBox[
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["B", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["B", "2"], " ", 
                SuperscriptBox["m", "2"]}]}], ")"}], " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}], " ", 
             SuperscriptBox["x", "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["B", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "m", " ", "r"}], "-", 
                  SuperscriptBox["r", "2"], "+", 
                  RowBox[{
                   SuperscriptBox["m", "2"], " ", 
                   SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}], "2"]}]]}], 
         ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "m"}], "-", 
           RowBox[{"2", " ", "r"}], "+", 
           RowBox[{"m", " ", 
            SqrtBox[
             RowBox[{"2", "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["B", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "m", " ", "r"}], "+", 
                 SuperscriptBox["r", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["B", "2"], " ", 
                    SuperscriptBox["m", "2"]}]}], ")"}], " ", "r", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}], " ", 
                  SuperscriptBox["x", "2"]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["B", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", "r"}], "-", 
                    SuperscriptBox["r", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}], 
                  "2"]}]]}]}]]}]}], ")"}], "2"]}]]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.991307925856925*^9, 3.991308804437098*^9, 
  4.001451367783247*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"56ec6505-a6da-4b8d-a761-926b6f75e0ab"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "B"}], " ", "w", " ", "x", " ", 
    RowBox[{"(", 
     RowBox[{"m", "+", 
      FractionBox[
       RowBox[{
        SqrtBox["2"], " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", "r"}], ")"}]}], 
       SqrtBox[
        RowBox[{"1", "-", 
         RowBox[{
          SuperscriptBox["B", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "m", " ", "r"}], "+", 
            SuperscriptBox["r", "2"], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
         SqrtBox[
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["B", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["B", "2"], " ", 
               SuperscriptBox["m", "2"]}]}], ")"}], " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}], " ", 
            SuperscriptBox["x", "2"]}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["B", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "m", " ", "r"}], "-", 
                 SuperscriptBox["r", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}], 
            "2"]}]]}]]]}], ")"}]}], ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "m"}], "+", "r"}], ")"}], " ", 
        SqrtBox[
         RowBox[{"2", "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["w", "2"]}]}]], " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "m", " ", "r"}], "+", 
             SuperscriptBox["r", "2"], "+", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
          SqrtBox[
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["B", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["B", "2"], " ", 
                SuperscriptBox["m", "2"]}]}], ")"}], " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}], " ", 
             SuperscriptBox["x", "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["B", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "m", " ", "r"}], "-", 
                  SuperscriptBox["r", "2"], "+", 
                  RowBox[{
                   SuperscriptBox["m", "2"], " ", 
                   SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}], "2"]}]]}]],
         " ", 
        RowBox[{"(", 
         RowBox[{"x", "+", 
          FractionBox[
           RowBox[{
            SqrtBox["2"], " ", 
            SuperscriptBox["B", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"m", "-", "r"}], ")"}], " ", "x", " ", 
            RowBox[{"(", 
             RowBox[{"m", "-", 
              RowBox[{"m", " ", 
               SuperscriptBox["x", "2"]}], "+", 
              FractionBox[
               RowBox[{
                SqrtBox["2"], " ", 
                RowBox[{"(", 
                 RowBox[{"m", "-", "r"}], ")"}], " ", 
                SuperscriptBox["x", "2"]}], 
               SqrtBox[
                RowBox[{"1", "-", 
                 RowBox[{
                  SuperscriptBox["B", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "m", " ", "r"}], "+", 
                    SuperscriptBox["r", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["B", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["B", "2"], " ", 
                    SuperscriptBox["m", "2"]}]}], ")"}], " ", "r", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}], " ", 
                    SuperscriptBox["x", "2"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["B", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", "r"}], "-", 
                    SuperscriptBox["r", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}], 
                    "2"]}]]}]]]}], ")"}]}], 
           SqrtBox[
            RowBox[{"1", "-", 
             RowBox[{
              SuperscriptBox["B", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "m", " ", "r"}], "+", 
                SuperscriptBox["r", "2"], "+", 
                RowBox[{
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
             SqrtBox[
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["B", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["B", "2"], " ", 
                   SuperscriptBox["m", "2"]}]}], ")"}], " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}], " ", 
                SuperscriptBox["x", "2"]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["B", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", "r"}], "-", 
                    SuperscriptBox["r", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}], 
                "2"]}]]}]]]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m", "-", "r"}], ")"}], " ", "x", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "m", " ", "r"}], "+", 
             SuperscriptBox["r", "2"], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}], "+", 
          SqrtBox[
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["B", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["B", "2"], " ", 
                SuperscriptBox["m", "2"]}]}], ")"}], " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}], " ", 
             SuperscriptBox["x", "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["B", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "m", " ", "r"}], "-", 
                  SuperscriptBox["r", "2"], "+", 
                  RowBox[{
                   SuperscriptBox["m", "2"], " ", 
                   SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}], "2"]}]]}], 
         ")"}]}]]}], 
     RowBox[{"2", " ", "B"}]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.991307925856925*^9, 3.991308804437098*^9, 
  4.001451392882555*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"8a926287-d6f7-40fe-b79c-aca257a1c043"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "  ", 
   RowBox[{"B", "=", 
    RowBox[{
     RowBox[{"0", "  ", ":", " ", 
      RowBox[{"Schwarzschild", " ", "per", " ", "B"}]}], "=", "0"}]}], "*)"}],
   "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"%%", "/.", 
    RowBox[{"B", "->", "0"}]}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.996429323838419*^9, 3.9964293625858307`*^9}, {
  3.996429947619033*^9, 3.996429948534374*^9}, {3.99664331437212*^9, 
  3.996643326708394*^9}, {4.001451393322568*^9, 4.001451396352612*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"bd6f5ae4-b845-4d0b-a5e8-c9f3c6cf1771"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      FractionBox[
       RowBox[{"2", " ", "m"}], "r"]}], ",", "0", ",", "0", ",", "0"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"1", "+", 
      FractionBox[
       RowBox[{"2", " ", "m"}], 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "m"}], "+", "r"}]]}], ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox["r", "2"], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["x", "2"]}]]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["r", "2"]}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["x", "2"]}], ")"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9964293296880608`*^9, 3.996429949284449*^9, 
  3.996644220810708*^9, 4.001451406104444*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"a1b415d2-dfe1-4c08-8d07-327c95956356"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "   ", 
   StyleBox[
    RowBox[{"Reissner", "-", "Nordstrom"}],
    FontWeight->"Bold"], "   ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"gdd", "/.", 
     RowBox[{"B", "->", "0"}]}], "//", "FullSimplify"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{"Ad", ",", 
       RowBox[{"{", 
        RowBox[{"B", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", "Normal"}], "//",
     "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.989916589194154*^9, 3.989916600340767*^9}, {
  3.989917940905361*^9, 3.9899179610013037`*^9}, {3.996644231084444*^9, 
  3.9966442382019987`*^9}, {4.0014514228739033`*^9, 4.001451461823504*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"fbceef28-a596-446e-8e8e-3f3b6cfb2bf0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], "-", 
        RowBox[{"2", " ", "m", " ", "r"}], "+", 
        SuperscriptBox["r", "2"]}], 
       SuperscriptBox["r", "2"]]}], ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox[
      SuperscriptBox["r", "2"], 
      RowBox[{
       SuperscriptBox["e", "2"], "+", 
       RowBox[{"r", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}]}]}]], ",", "0", 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox["r", "2"], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["x", "2"]}]]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["r", "2"]}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["x", "2"]}], ")"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.989916600859902*^9, 3.9899179638167887`*^9, 3.989918000409013*^9, 
   3.989926828183734*^9, {3.996644222828624*^9, 3.996644239242738*^9}, 
   4.001451408433918*^9, {4.001451440438155*^9, 4.00145146389855*^9}},
 CellLabel->"Out[42]=",ExpressionUUID->"a5c0096c-3bd6-4821-8a5a-7cc3d012cf6d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"e", " ", "w"}], "r"]}], ",", "0", ",", "0", ",", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox["w", "2"]}]], "+", 
     RowBox[{"B", " ", "e", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["w", "2"]}]], " ", "x"}]}], "B"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.989916600859902*^9, 3.9899179638167887`*^9, 3.989918000409013*^9, 
   3.989926828183734*^9, {3.996644222828624*^9, 3.996644239242738*^9}, 
   4.001451408433918*^9, {4.001451440438155*^9, 4.001451463933477*^9}},
 CellLabel->"Out[43]=",ExpressionUUID->"f9c99973-53a8-46c7-83b1-be82a161ff72"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "     ", 
   RowBox[{
    StyleBox["Bertotti",
     FontWeight->"Bold"], 
    StyleBox[" ",
     FontWeight->"Bold"], 
    StyleBox["-",
     FontWeight->"Bold"], 
    StyleBox[" ",
     FontWeight->"Bold"], 
    RowBox[{
     StyleBox["Robinson",
      FontWeight->"Bold"], "  ", 
     StyleBox["background",
      FontWeight->"Bold"]}]}], 
   StyleBox[
    RowBox[{
     StyleBox["   ",
      FontWeight->"Bold"], " "}]], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"gdd", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"e", "\[Rule]", "0"}], ",", 
       RowBox[{"m", "->", "0"}]}], "}"}]}], "//", "FullSimplify"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ad", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"e", "\[Rule]", "0"}], ",", 
       RowBox[{"m", "->", "0"}]}], "}"}]}], "//", 
    "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.9939864525091753`*^9, 3.993986455506095*^9}, {
  3.9966434062889423`*^9, 3.99664341597819*^9}, {4.001451075067513*^9, 
  4.001451111467725*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"d6d0717a-0efd-4471-ad27-f56baa3957d5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{
         SuperscriptBox["B", "2"], " ", 
         SuperscriptBox["r", "2"]}], "-", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              SuperscriptBox["B", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], "2"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["B", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox["x", "2"]}]}]]}], ")"}]}], ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["1", 
      SqrtBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            SuperscriptBox["B", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], ")"}], "2"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["B", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["x", "2"]}]}]]], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox["r", "2"], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              SuperscriptBox["B", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], "2"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["B", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox["x", "2"]}]}]]}]]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["B", "2"], " ", 
        SuperscriptBox["r", "2"]}], "-", 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["r", "2"]}]}], ")"}], "2"], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["B", "2"], " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["x", "2"]}]}]]}], 
      RowBox[{"2", " ", 
       SuperscriptBox["B", "2"]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.993974006421492*^9, 3.9966442467733173`*^9, 
  4.001451477530307*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"103d9335-93ba-4e06-9817-2541bfed9802"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     SqrtBox["2"], " ", "B", " ", "r", " ", "w", " ", "x"}], 
    SqrtBox[
     RowBox[{"1", "-", 
      RowBox[{
       SuperscriptBox["B", "2"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      SqrtBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            SuperscriptBox["B", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], ")"}], "2"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["B", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["x", "2"]}]}]]}]]], ",", "0", ",", "0", ",", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "2"}], "+", 
     RowBox[{
      SqrtBox[
       RowBox[{"2", "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["w", "2"]}]}]], " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox["B", "2"], " ", 
         SuperscriptBox["r", "2"]}], "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              SuperscriptBox["B", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], "2"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["B", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox["x", "2"]}]}]]}]]}]}], 
    RowBox[{"2", " ", "B"}]]}], "}"}]], "Output",
 CellChangeTimes->{3.993974006421492*^9, 3.9966442467733173`*^9, 
  4.001451477773443*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"6763ee75-bb25-42c1-addb-ff5717a6a03e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"LineElement", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"e", "\[Rule]", "0"}], ",", 
     RowBox[{"m", "->", "0"}]}], "}"}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.993986309949037*^9, 3.993986322052936*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"a8f6e2ee-199c-492c-af01-34e6577eec35"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   SuperscriptBox[
    RowBox[{"d", "[", "r", "]"}], "2"], 
   SqrtBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{
         SuperscriptBox["B", "2"], " ", 
         SuperscriptBox["r", "2"]}]}], ")"}], "2"], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["B", "2"], " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox["x", "2"]}]}]]], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["B", "2"], " ", 
      SuperscriptBox["r", "2"]}], "+", 
     SqrtBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", 
           SuperscriptBox["r", "2"]}]}], ")"}], "2"], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["B", "2"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["x", "2"]}]}]]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"d", "[", "t", "]"}], "2"]}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["r", "2"], " ", 
    SuperscriptBox[
     RowBox[{"d", "[", "x", "]"}], "2"]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["x", "2"]}], ")"}], " ", 
    SqrtBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          SuperscriptBox["B", "2"], " ", 
          SuperscriptBox["r", "2"]}]}], ")"}], "2"], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["B", "2"], " ", 
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox["x", "2"]}]}]]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["B", "2"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      SqrtBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            SuperscriptBox["B", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], ")"}], "2"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["B", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["x", "2"]}]}]]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"d", "[", "\[Phi]", "]"}], "2"]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["B", "2"]}]]}]], "Output",
 CellChangeTimes->{3.993986324278606*^9, 3.9966442503608713`*^9, 
  4.0014514826995163`*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"b9482d96-69d6-498a-bce8-63c0fb2f7a31"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Ad", ".", 
    RowBox[{"d", "[", "xCoord", "]"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"e", "\[Rule]", "0"}], ",", 
     RowBox[{"m", "->", "0"}]}], "}"}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9939863362230663`*^9, 3.9939863443548927`*^9}, {
  3.9939863754329233`*^9, 3.993986380487759*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"d541ee78-eb41-40f6-ba75-2df7300075b1"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"2", " ", 
    SqrtBox["2"], " ", 
    SuperscriptBox["B", "2"], " ", "r", " ", "w", " ", "x", " ", 
    RowBox[{"d", "[", "t", "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SqrtBox[
       RowBox[{"2", "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["w", "2"]}]}]], "+", 
      RowBox[{
       SqrtBox[
        RowBox[{"2", "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["w", "2"]}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["B", "2"]}], " ", 
          SuperscriptBox["r", "2"]}], "+", 
         SqrtBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{
               SuperscriptBox["B", "2"], " ", 
               SuperscriptBox["r", "2"]}]}], ")"}], "2"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["B", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox["x", "2"]}]}]]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"1", "-", 
         RowBox[{
          SuperscriptBox["B", "2"], " ", 
          SuperscriptBox["r", "2"]}], "+", 
         SqrtBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{
               SuperscriptBox["B", "2"], " ", 
               SuperscriptBox["r", "2"]}]}], ")"}], "2"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["B", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox["x", "2"]}]}]]}]]}]}], ")"}], " ", 
    RowBox[{"d", "[", "\[Phi]", "]"}]}]}], 
  RowBox[{"2", " ", "B", " ", 
   SqrtBox[
    RowBox[{"1", "-", 
     RowBox[{
      SuperscriptBox["B", "2"], " ", 
      SuperscriptBox["r", "2"]}], "+", 
     SqrtBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", 
           SuperscriptBox["r", "2"]}]}], ")"}], "2"], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["B", "2"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["x", "2"]}]}]]}]]}]]], "Output",
 CellChangeTimes->{3.993986381329377*^9, 3.996644250453968*^9, 
  4.0014514881292686`*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"4cb547ec-e4ed-4d0c-a825-d4814655024c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Reissner-Nordstrom-Bertotti-Robinson-Bonnor-Melvin,  Sez. 3.2\
\>", "Subsection",
 CellChangeTimes->{{3.9968639873697147`*^9, 3.996864049787325*^9}, {
  3.996864081483526*^9, 
  3.996864111960678*^9}},ExpressionUUID->"e5454fab-729c-479d-87dd-\
eb444f1a449e"],

Cell[BoxData[
 RowBox[{"<<", "EDCRGTCcode.m"}]], "Input",
 CellChangeTimes->{3.973457440836694*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"4a3d281d-428c-4ff6-a6ee-90a1153ad68f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"xCoord", "=", 
   RowBox[{"{", 
    RowBox[{"t", ",", "r", ",", "x", ",", "\[Phi]"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"gtt1", "[", 
        RowBox[{"r", ",", "x"}], "]"}], ",", "0", ",", "0", ",", "0"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{"fph1", "[", 
         RowBox[{"r", ",", "x"}], "]"}], 
        RowBox[{
         RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " "}]], ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       FractionBox[
        RowBox[{"fph1", "[", 
         RowBox[{"r", ",", "x"}], "]"}], 
        RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]], ",", "0"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}], "*", 
         RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}], 
        RowBox[{"gtt1", "[", 
         RowBox[{"r", ",", "x"}], "]"}]]}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"simpRules", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"TrigRules", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "n_"}], "\[RuleDelayed]", 
       
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", 
          RowBox[{"(", 
           RowBox[{"n", "-", "2"}], ")"}]}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}], ")"}]}], "/;", 
        RowBox[{"n", ">", "1"}]}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"RGtensors", "[", 
   RowBox[{"g", ",", "xCoord", ",", " ", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1"}], "}"}]}], "]"}], "//", "Timing"}]}], "Input",
 CellChangeTimes->{{3.788261162470538*^9, 3.788261177410926*^9}, {
   3.788261958407078*^9, 3.7882620604203463`*^9}, {3.788262136345214*^9, 
   3.7882621620427017`*^9}, {3.788262243213032*^9, 3.788262364371111*^9}, {
   3.788263630598551*^9, 3.788263668357122*^9}, {3.7882637161691847`*^9, 
   3.788263719650735*^9}, {3.788790468500113*^9, 3.788790510728136*^9}, {
   3.788794585803482*^9, 3.788794589879018*^9}, {3.788847780228949*^9, 
   3.78884778689262*^9}, {3.7888478187667017`*^9, 3.788847826095735*^9}, {
   3.788849981715602*^9, 3.788849985561303*^9}, {3.788850121497656*^9, 
   3.7888501244700403`*^9}, {3.78893868656645*^9, 3.788938696456583*^9}, {
   3.78940581144098*^9, 3.789405821114646*^9}, {3.789449411110881*^9, 
   3.7894494197142982`*^9}, {3.789449453446063*^9, 3.789449560097208*^9}, {
   3.789449636395473*^9, 3.789449651252345*^9}, {3.791147064828475*^9, 
   3.7911470841663837`*^9}, {3.7911480570555277`*^9, 3.791148057217162*^9}, {
   3.7911481234760733`*^9, 3.791148132085471*^9}, {3.791148174692218*^9, 
   3.7911481848995323`*^9}, {3.7911486812885847`*^9, 3.791148686761629*^9}, 
   3.791188261402913*^9, 3.791193127272107*^9, 3.7911976877671423`*^9, 
   3.791198221095351*^9, 3.791496535265502*^9, 3.791566652832095*^9, {
   3.7915668692652273`*^9, 3.791566873469335*^9}, 3.791566944122773*^9, 
   3.791645823510737*^9, 3.791649389555009*^9, 3.791650605936816*^9, 
   3.791669383784144*^9, {3.791669421192273*^9, 3.791669422848761*^9}, 
   3.791671906200926*^9, {3.791818445930882*^9, 3.791818474022731*^9}, {
   3.7978860990764523`*^9, 3.797886149042838*^9}, {3.969442994846656*^9, 
   3.9694429997201443`*^9}, {3.969443040910782*^9, 3.969443062898426*^9}, {
   3.969459804176868*^9, 3.9694598046141653`*^9}, {3.9694599394295807`*^9, 
   3.969459941164551*^9}, {3.969459997530149*^9, 3.969460003499289*^9}, {
   3.97323460609804*^9, 3.973234634499658*^9}, {3.973240576018358*^9, 
   3.973240578379752*^9}, {3.973240620913837*^9, 3.97324063730123*^9}, {
   3.973346187914647*^9, 3.973346212232004*^9}, {3.973346350546555*^9, 
   3.973346352760715*^9}, {3.973346750858301*^9, 3.973346792411269*^9}, 
   3.97337580377743*^9, {3.9734058775932903`*^9, 3.973405880569779*^9}, {
   3.9734637563336887`*^9, 3.973463808984179*^9}, {3.973463872979843*^9, 
   3.9734638751930304`*^9}, {3.973494340701563*^9, 3.97349434643288*^9}, {
   3.9734944780582333`*^9, 3.973494478592763*^9}, {3.9734951032933683`*^9, 
   3.973495119498852*^9}, 3.9734962180801363`*^9, {3.973505237666799*^9, 
   3.973505241341934*^9}, {3.989859099816106*^9, 3.9898591201326103`*^9}, {
   3.989859676891465*^9, 3.9898597103765993`*^9}, {3.989859763455078*^9, 
   3.989859790329809*^9}, {3.9899089167531424`*^9, 3.989908972919203*^9}, {
   3.994103107680132*^9, 3.994103115815908*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"f3c98155-1802-43a2-a62e-59c80b986804"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gdd = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"gtt1", "[", 
         RowBox[{"r", ",", "x"}], "]"}], "0", "0", "0"},
       {"0", 
        FractionBox[
         RowBox[{"fph1", "[", 
          RowBox[{"r", ",", "x"}], "]"}], 
         RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]], "0", "0"},
       {"0", "0", 
        FractionBox[
         RowBox[{"fph1", "[", 
          RowBox[{"r", ",", "x"}], "]"}], 
         RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]], "0"},
       {"0", "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
           RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}], 
          RowBox[{"gtt1", "[", 
           RowBox[{"r", ",", "x"}], "]"}]]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gdd = ", 
   MatrixForm[{{
      $CellContext`gtt1[$CellContext`r, $CellContext`x], 0, 0, 0}, {
     0, $CellContext`fph1[$CellContext`r, $CellContext`x]/$CellContext`\
\[CapitalDelta]r[$CellContext`r], 0, 0}, {
     0, 0, $CellContext`fph1[$CellContext`r, $CellContext`x]/$CellContext`\
\[CapitalDelta]x[$CellContext`x], 0}, {
     0, 0, 0, -$CellContext`gtt1[$CellContext`r, $CellContext`x]^(-1) \
$CellContext`\[CapitalDelta]r[$CellContext`r] \
$CellContext`\[CapitalDelta]x[$CellContext`x]}}]],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJwVzlFIU3EcxfE7aZJWmohRMkrTbU4tLggzRITbGndmw7KoWDXUlFKsKCLW
g0qLKCHUrCi2LBQCrVmacFfTRrvMu1LBiDBrInsIm7U/lWs9Der8Hg6fx/PN
bzxX16ziOM6Mna1VlG4XE0a31x/rgbsGf5jcUHevOPoAvuDDmf3wt3i0mbzT
t9P7BOY1ee8/hXLybboHLnM1djIYqL5OWk+3dozAPQlllOT5tv3jMGK+FQzC
glRDlBT/2D5NwZDlYJRc7ZpZCcG6RM3IPJxv2DpNpoi1X0iXcb1mEV5N69LH
4MawZ0jtY8K2SktKKvyeUzixAQ5WtFzKgvsqnFfIx7fTe7Mh9zzsInULhUs5
cI1G79dCOUuWyZXipEMP16rHOsnd7doSA7RX97SUQdvJ8vPkXcO7hYEJJrj3
fvBLk0xQ3Vhq9MLIEdMpMmby/SUd3U7xJdRsKjvxCupiD80+aFUn+DnYe1x6
tu41/kpzx8nL2YcPZMCPEUXKhR3auEUDb775acyD/SppRz4supgUC+AsC1V+
DTAhfmFuWCszwT8Z+FcEq/j2sc4pJrxf9PRdg6vJz8tGhQkNmyVrOcxoiw+Q
jsxDj6qg81vTEOkNbtHboc3gTmsNoWP41xnyP6IbKJk=
  "],
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"5af88c12-1d31-49e8-81fb-81e2da1ed01f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"LineElement = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"d", "[", "t", "]"}], "2"], " ", 
      RowBox[{"gtt1", "[", 
       RowBox[{"r", ",", "x"}], "]"}]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"d", "[", "r", "]"}], "2"], " ", 
       RowBox[{"fph1", "[", 
        RowBox[{"r", ",", "x"}], "]"}]}], 
      RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"d", "[", "x", "]"}], "2"], " ", 
       RowBox[{"fph1", "[", 
        RowBox[{"r", ",", "x"}], "]"}]}], 
      RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"d", "[", "\[Phi]", "]"}], "2"], " ", 
       RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
       RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}], 
      RowBox[{"gtt1", "[", 
       RowBox[{"r", ",", "x"}], "]"}]]}],
    Short[#, 32]& ]}],
  SequenceForm["LineElement = ", 
   Short[$CellContext`d[$CellContext`t]^2 $CellContext`gtt1[$CellContext`r, \
$CellContext`x] + $CellContext`d[$CellContext`r]^2 \
$CellContext`fph1[$CellContext`r, \
$CellContext`x]/$CellContext`\[CapitalDelta]r[$CellContext`r] + \
$CellContext`d[$CellContext`x]^2 $CellContext`fph1[$CellContext`r, \
$CellContext`x]/$CellContext`\[CapitalDelta]x[$CellContext`x] - \
$CellContext`d[$CellContext`\[Phi]]^2 $CellContext`gtt1[$CellContext`r, \
$CellContext`x]^(-1) $CellContext`\[CapitalDelta]r[$CellContext`r] \
$CellContext`\[CapitalDelta]x[$CellContext`x], 32]],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJwVzV9IU3EchvEzaZJWmohRMkrTbU4zDggzRITTGmdmw7KoWDXSJqVYUUSs
C5UWUUKoWVFsWSgElrM04aymjXaYZ/YHlAizJrKLsFn7UbnW1aDe78XD5/Ip
bDrb0KziOM6MztQrSrebCaNbjx/pgTsGf5g8UHe3NHYfPucj2f3wt3i4mbzd
t933BBY4fPeGoZyazvTCJa7OToaCtddI66nWjhG4K6mMkjzftnccRs03QyFY
lG6IkeIf26cpGLbsj5ErXe+Ww7AhWTcyB+caN78l08T6L6TbuFazAK9kdOnj
cH3EO6T2M2FLtSUtHX7PK55YBwerWi7mwD1Vrsvko1uZvbmQexZxk7r54sU8
uEqjD2ihnCPL5HJpyqmHq9VjneTOdm2ZAdpre1oqoO1E5TnyjuHN/MAEEzy7
PwSkSSaori82+WD0kOkkGTf5/5LObpf4Amo2VBx7CXXxB2Y/tKqT/AzsPSo9
XfMKv2354+Sl3IP7suDHqCLlww5twqKBN17/NBbAfpVUXghLLqTEIviehau/
BpmQOD/zWCszITAZ/FcCa/j2sc4pJswuePuuwpXU5yWjwoTGjZK1Ema1JQZI
Z/aBhzXQ9c0xRPpCm/R2aDN4MlrDTHDEf50m/wOgcChs
  "],
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"764cae82-953e-4612-836f-a14e81e17e71"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        FractionBox["1", 
         RowBox[{"gtt1", "[", 
          RowBox[{"r", ",", "x"}], "]"}]], "0", "0", "0"},
       {"0", 
        FractionBox[
         RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], 
         RowBox[{"fph1", "[", 
          RowBox[{"r", ",", "x"}], "]"}]], "0", "0"},
       {"0", "0", 
        FractionBox[
         RowBox[{"\[CapitalDelta]x", "[", "x", "]"}], 
         RowBox[{"fph1", "[", 
          RowBox[{"r", ",", "x"}], "]"}]], "0"},
       {"0", "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"gtt1", "[", 
           RowBox[{"r", ",", "x"}], "]"}], 
          RowBox[{
           RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
           RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}]]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gUU = ", 
   MatrixForm[{{$CellContext`gtt1[$CellContext`r, $CellContext`x]^(-1), 0, 0, 
      0}, {0, $CellContext`fph1[$CellContext`r, $CellContext`x]^(-1) \
$CellContext`\[CapitalDelta]r[$CellContext`r], 0, 0}, {
     0, 0, $CellContext`fph1[$CellContext`r, $CellContext`x]^(-1) \
$CellContext`\[CapitalDelta]x[$CellContext`x], 0}, {
     0, 0, 0, -$CellContext`gtt1[$CellContext`r, $CellContext`x] \
$CellContext`\[CapitalDelta]r[$CellContext`r]^(-1)/$CellContext`\
\[CapitalDelta]x[$CellContext`x]}}]],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJwVzWFIE3Ech/GbNEkrTcQoGaXpNmcWB8IMEeFa42Y2VhYVq0aaUooVRcR6
odIiSgg1K4otC4XAapYm3GraaMe8qQVGhGkT2YuwWfsTutarQX1/Lx4+L5/C
hgt1TSqO48zovE1RutxMGN5+6ng33D3wy+SBugelsUfwNR/J7oMr4rEm8l7v
Lt9zWNDoe/gCyqnJTC9c4modZChYc5O0nm1pH4J7k8owyfOtB0Zh1HwnFIJF
6YYYKf6xf52AYcuhGLna+WE5DOuStUOzcLZ+6zSZJtq+kW7jes0CvJ7RqY/D
jRHvoNrPhG1VlrR0+DOveGwDHKhsvpID91e6rpFP72b25ELuVcRN6uaKF/Pg
Go0+oIVyjiyTy6Uppx6uVY90kHvatDsM0FHT3VwO7acrLpL3DVNz/WNM8Oz7
HJDGmaC6tdjgg9GjpjNk3OT/Szq7XOIbqNlUfvIt1MUfm/3Qqk7yM7DnhPRy
3Tv8yvJHyau5Rw5mwS9RRcqH7dqERQNvv/9tLIB9KmlnISy5nBKL4EcWrvoe
ZELi0swzrcyEwHjwXwms5ttGOiaY8GnB23sDrqbml4wKE+o3S9YKmNWa6Ced
2YefVEPXj8ZB0hfaondAu8GT0RJmwrxt5Rz5H5/TKEU=
  "],
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"676c6b90-69e9-4509-bb8c-7c42eb7382d6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU computed in \"\>", "\[InvisibleSpace]", 
   "0.002887000000000306`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["gUU computed in ", 0.002887000000000306, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJwV0lFIU3EcxfE7aZJWmohRMkrTbU4tLggzRITbGndmw7KoWDXUlFKsKCLW
g0qTKCHUrCi2LBQCq1macFfTRrvMu1LBiDBrInsIm7U/oWs9Der8Hg6fx/Py
zW+8UNes4jjOjJ2vVZQeFxNGd9af6IV7hn6Z3FB3vzj6EL7iw5kDcFU83kze
7d/tfQbzmrwPnkM5+T7dA5e5GjsZDFTfIK1nWztG4L6EMkryfNvBcRgx3w4G
YUGqIUqKf2xfpmDIcjhKrnXPrIRgXaJmZB7ON2yfJlPE2m+ky7hRswi70rr1
Mbg57BlW+5iwo9KSkgp/5hRObIJDFS1XsuCBCuc18smd9L5syL0Mu0jdQuFS
Dlyn0fu1UM6SZXKlOOnQw/XqsU5yb7u2xADt1b0tZdB2uvwiec/wYWFwggnu
/Z/80iQTVDeXGr0wcsx0hoyZfH9JR49TfA01W8pOvYG62COzD1rVCX4O9p2U
Xmx4i7/S3HHyavbRQxnwc0SRcmGHNm7RwFvvfhvz4IBK2pUPiy4nxQI4y0KV
3wNMiF+ae6qVmeCfDPwrglV8+1jnFBM+Lnr6r8O15Ndlo8KEhq2StRxmtMUH
SUfmkcdV0PmjaZj0Brfp7dBmcKe1htBF1+o58j+f9yhQ
  "],
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"bb0e20bb-ea90-4a1d-84b0-ad29d71423ef"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gamma computed in \"\>", "\[InvisibleSpace]", 
   "0.01067499999999999`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Gamma computed in ", 0.01067499999999999, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJwVzV9IU3EchvEzaZJWmohRMkrTbc4sDggzRITTGmdmw7KoWDXSlFKsKCLW
hUqLKCHUrCi2NBQCy1n+gbOaNtphnqkFRoRZE9lF2Kz9CF3ralDv9+Lhc/nk
11+qbVRxHGdGF2sUpdPFhJGdZ052wb0Dv0xuqHtUHH0Cx/hwZi9cFU80kg96
9nhfwLwG7+MhKCen0z1wmau2k8FA1W3Ser65bRjuTygjJM+3HBqHEfO9YBAW
pBqipPjH9mUKhixHouRax/uVEKxNVA/Pw/m67bNkiljzjXQZN2oW4c20Dn0M
bg57BtU+JuyosKSkwp85hROb4EB507UseLDceYN8dj+9Oxtyr8IuUrdQuJQD
12n0fi2Us2SZXClOOvRwvXq0ndzXqt1lgPaqrqZSaDtbdpl8aJhZ6J9ggvvA
J780yQTVnaV6L4wcN50jYybfX9LR6RRfQ82W0tNvoC7WZ/ZBqzrBz8HuU9LL
DW/xK8kdJ69nHzucAT9HFCkXtmnjFg28++63MQ/2qqTd+bDoalIsgB9YqOJ7
gAnxK3PPtTIT/JOBf0Wwkm8dbZ9iwsdFT88tuJb8umxUmFC3VbKWwYyWeD/p
yDz6tBI6fzQMkt7gNr0d2gzutOYQE/rGVi+Q/wGgsCht
  "],
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"cf56b488-2bce-46c3-832a-a822d6eaf854"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(dddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.02692700000000059`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(dddd) computed in ", 0.02692700000000059, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJwV0V1IU3EcxvEzaZJWmohhMkrTbU4rDgxmiAinNc7MhmVRsWqoKaVYUUSs
C5UWUUKoWVFsWSgEVrM04aymjXaYZ72BEaLmRHYRNmt/Ite6GtTzu3j4XD4X
36Kmc/UtKo7jLNjZOkXpcTNhdFvDsV64a+in2QN198piD+BLPpI9AH+LR1vI
O/07fU9hYbPv/jMop95leuEyV+sgQ8Ga66TtdFvnCNyTVEZJnm/fPw6jlluh
ECxON8RI8Y99bgqGrQdj5Gr3x5UwrE/WjszC2cYtH8g0sW6BdJvWaxbh1Yxu
fRxujHiH1X4mbK2ypqXDH3klExvgUGXrpRy4r9J1hXx8O7MvF3IvIm5SN1+y
lAfXaPQBLZRzZJlcKUs59XCteqyL3N2hLTdAR01vqxHaT1acJ+8a3s8PTjDB
s/dLQJpkgurGUpMPRo+YT5Fxs/8v6exxia+gZpPxxGuoiz+0+KFNneSnYd9x
6fm6N/jbXjBOXs49fCALzkQVqQB2ahNWDbz59pepEA6opB1FsPRiSiyGn1i4
6luQCYkL00+0MhMCk8F/pbCa7xjrmmLC50Vv/zW4mvq6bFKY0Jgv2SpgVnti
kHRmH3pUDV3fm4dJX2iz3gHtBk9GWxhdjYkz5H+fgyg4
  "],
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"5c7d7200-f121-42da-a5cd-7fa840b99db6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(Uddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.017405999999999366`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(Uddd) computed in ", 0.017405999999999366`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJwV0F1IU3EcxvEzcZJWmohSMkrTbU4rDggzRITTGmdmwzKxWDXUtFKsKCLW
hUqLKCHUrCi2LBQCs1macFbTRjvMs97AiDBrIrsIm7U/kWtdDer5XTx8Lh/4
FracqW9TcRxnxk7XKUqfiwkTW5sO98OdIz9Nbqi7Uxq9B5/x4awh+Fs81Ebe
GtzhHYMFrd67j6GcfJ3hgctcrZ0MBmquktaTHd3jcHdCmSB5vnPfFIyYbwSD
sCjNECXFP7bPszBkORAlV3vfrYRgfaJ2fB7ON29+S6aIdV9Jl3GdZhFeTu/V
x+CGsGdU7WPClipLShr8kVs8vR6OVLZfyIZ7K52XyIc3MwZyIPc07CJ1C8VL
uTBVo/droZwty+RKadKhh2vUkz3kri5tmQHaa/rby6HtWMVZ8rbhzcLwNBPc
ez76pRkmqK4ttXhh5KDpBBkz+f6Sjj6n+Bxq8sqPvoC62H2zD1rVCX4ODhyR
nqx9ib9t+VPkxZzG/ZnwU0SR8mG3Nm7RwOuvfhkL4JBK2l4IS84nxSL4noWq
vgWYED8390grM8E/E/hXAqv5rsmeWSZ8WPQMXoGryS/LRoUJzRslawXM7IwP
k46shgfV0Pm9dZT0Bjfp7dBmcKd3hND1ePwU+R+asCek
  "],
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"53b76b91-4cd9-4308-b4e1-8e46f04e1d12"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ricci computed in \"\>", "\[InvisibleSpace]", 
   "0.009568999999999939`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Ricci computed in ", 0.009568999999999939, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJwVzl1IU3EcxvEzaZJWmohhMkrTbU4rDggzRITTGmdmw7KoWDXUlFKsKCLW
hUqLKCGcWVFsWSgEVrM04aymjXaYZ72BEaLmRHYRNmt/Ite6GtTzu3j4XD7f
ouZzDa0qjuPM2Nl6Rel1M2F0W+MxF9w19NPkgbp7ZbEH8CUfyR6Av8WjreSd
/p2+p7CwxXf/GZRT7zK9cJmrs5OhYO110nq6vWsE7kkqoyTPd+wfh1HzrVAI
FqcbYqT4xzY3BcOWgzFytefjShg2JOtGZuFs05YPZJpYv0C6jes1i/BqRo8+
DjdGvMNqPxO2VlvS0uGPvJKJDXCoqu1SDtxX5bxCPr6d2ZcLuRcRN6mbL1nK
g2s0+oAWyjmyTK6UpRx6uFY91k3u7tSWG6C91tVWAW0nK8+Tdw3v5wcnmODZ
+yUgTTJBdWOp2QejR0ynyLjJ/5d09DrFV1CzqeLEa6iLPzT7oVWd5Kdh33Hp
+bo3+NteME5ezj18IAvORBWpAHZpExYNvPn2l7EQDqikHUWw9GJKLIafWLj6
W5AJiQvTT7QyEwKTwX+lsIbvHOueYsLnRW//Nbia+rpsVJjQlC9ZK2FWR2KQ
dGQfelQDnd9bhklfaLPeDm0GT0Z7GH2uxBnyP59XKD4=
  "],
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"fce314f2-bde5-4436-8908-4d44d69be4e0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weyl computed in \"\>", "\[InvisibleSpace]", 
   "0.03176600000000018`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Weyl computed in ", 0.03176600000000018, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJwVzWFIE3Ech/GbNEkrTcQoGaXpNqcWB8IMEeFa42Y2LIuKVUNNK8WKImK9
UGkRJYSaFcWWhUJgNksTbjVttGPeygIjwqyJ7EXYtP2JnOvVoL6/Fw+fl09+
4/m6ZhXHcWZ0rlZRul1MGN1ef6wH7hr8ZXJD3f3i6EP4kg9n9sM/4tFm8m7f
Tu8wzGvyPngG5eS7dA9c5GrsZDBQfYO0nmntGIF7EsooyfNt+8dhxHw7GIQF
qYYoKa7avk7BkOVglFzp+rAUgnWJmpFZONuwdZpMEWu/ky7jes08vJbWpY/B
jWHPkNrHhG2VlpRUuJxTOLEBDla0XM6C+yqcV8knd9J7syH3IuwidXOFCzlw
jUbv10I5S5bJpeKkQw/Xqsc6yd3t2hIDtFf3tJRB28nyC+Q9w/u5gQkmuPd+
9kuTTFDdXGj0wsgR02kyZvL9JR3dTvEV1GwqO/Ea6mKPzD5oVSf4Gdh7XHq+
7g1+pbnj5JXswwcy4JeIIuXCDm3cooG33v425sF+lbQjHxZdSooF8CMLVf4I
MCF+ceapVmaCfzLwrwhW8e1jnVNM+DTv6bsOV5LfFo0KExo2S9ZymNEWHyAd
mYceV0Hnz6Yh0hvcordDm8Gd1hpiwqnl1bPkf6CKKHA=
  "],
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"3de947ab-dfed-4630-8208-68994694ff53"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Einstein computed in \"\>", "\[InvisibleSpace]", 
   "0.007704000000000377`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Einstein computed in ", 0.007704000000000377, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJwVzV9IU3EchvEzaZJWLhEjZZSm25xmHBBmiAinNc7MhmVRsWqkKaVYUUSs
C5UWUUKoWVFsWSgElrM04aymjXaYZ/YHlAizJrKLsFn7EbnW1aDe78XD5/Ip
bDrX0KLiOM6CztYrSo+bCWPbThzthTuHfpo9UH+vNPYAvuAjmgH4WzzSQt7p
3+F7CguaffdHoJyayfTCZa7OQYaCtddJ2+m2zlG4O6mMkTzfvm8CRi23QiFY
lG6MkeIf++dpGLYeiJGr3e9XwrAhWTc6D+cbt7wj08T6r6TbtF67CK9mdBvi
cGPEO6z2M2FrtTUtHf7ILZ7cAIeqWi9lw71Vrivk49uZfTmQex5xk/qF4qVc
uEZrCOignC3L5EppymmAa9XjXeSuDl2ZETpqe1sroP1k5XnyrvHtwuAkEzx7
PgakKSaobiw1+WD0sPkUGTf7/5LOHpf4Emo3VRx/BfXxhxY/tKmT/CzsOyY9
W/cav+35E+TlnEP7s+CnqCLlw05dwqqFN9/8MhXAAZVUXghLLqbEIviBhau/
BZmQuDD7RCczITAV/FcCa/iO8a5pJswtevuvwdXUl2WTwoTGzZKtEma1JwZJ
p+bgoxro+t48TPpCeQYHtBs9GW1hJuRpkmfI/5grJ0k=
  "],
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"5b4eb9f1-7c33-4ea3-b28b-415aede475a4"],

Cell[BoxData["\<\"All tasks completed in 0.113789 seconds\"\>"], "Print",
 CellChangeTimes->CompressedData["
1:eJwVzV1IU3EcxvEzaZJWmohRMkrTbc5eOCDNEBFOa5yZDcvCYtXIN0qxoohY
FyotooRQs6LYslAIzGb5Amc1bbTDPOtFMETMmsguwmbtT+RaV4N6fhcPn4vn
4ptff6GmScVxnBk7X60oXS4mjGw/faIb7h34aXJD3YPi6CM4xocz++Bv8XgT
ea93t3cI5jV6Hz6HcvJdugcuc1V2MhiovElaz7a0D8P9CWWE5PnWQ+MwYr4T
DMKCVEOUFP/YPk/BkOVIlFzt/LgSgjWJquF5OF+39QOZIlZ/JV3G9ZpFeD2t
Ux+DG8OeQbWPCdvKLSmp8EdO4cQGOFDWfCULHixzXiOf3k3vyYbcy7CL1C0U
LuXANRq9XwvlLFkmV4qTDj1cqx7tIPe1aXcYoL2yu7kE2hpKL5L3De8X+ieY
4D4w65cmmaC6tVTvhZFjpjNkzOT7Szq6nOIrqNlUcuo11MUem33Qqk7wM7Dn
pPRi3Rv0duaOk1ezaw9nwLmIIuXCdm3cooG33/4y5sE+lbQrHxZdTooFcJqF
yr8FmBC/NPNMKzPBPxn4VwQr+LbRjikmfFr09N6Aq8kvy0aFCXWbJWspzGiN
95OOzKNPKqDze+Mg6Q1u0duhzeBOawnh35M4R/4HnC0nzg==
  "],
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"76cc6dca-ae92-4d18-bb77-85b3353d0e25"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.113965`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{{3.969443000346727*^9, 3.9694430040466557`*^9}, 
   3.9694430837760143`*^9, 3.969443597063654*^9, 3.96945123849203*^9, 
   3.969457777768663*^9, 3.969457837371312*^9, 3.969459805869677*^9, 
   3.969459946728249*^9, 3.969460006062153*^9, 3.969561490267857*^9, 
   3.969566033054318*^9, 3.969566108187145*^9, 3.969566569174065*^9, 
   3.969566624525784*^9, 3.9702251409027243`*^9, 3.970262149486075*^9, 
   3.970556684183771*^9, 3.9705777164245996`*^9, 3.970951984997407*^9, 
   3.972774189100932*^9, {3.973234641712109*^9, 3.973234645189425*^9}, {
   3.9732405971387987`*^9, 3.973240600270987*^9}, 3.973240639586669*^9, 
   3.973286987422599*^9, 3.973290162707047*^9, 3.9732902204572268`*^9, 
   3.973336869342307*^9, 3.973346215499535*^9, 3.973346268902051*^9, {
   3.973346361183498*^9, 3.9733463910433273`*^9}, 3.97334681226593*^9, {
   3.973346854761524*^9, 3.973346870380072*^9}, 3.9733480592162046`*^9, 
   3.973372447530258*^9, 3.9733758094801607`*^9, 3.973376127051035*^9, 
   3.973376810970593*^9, 3.973404089664979*^9, 3.973405893900137*^9, 
   3.973406806410068*^9, 3.973407474506915*^9, 3.973407802475725*^9, 
   3.973409779516224*^9, 3.9734101823793383`*^9, 3.9734216996072445`*^9, 
   3.9734574447733517`*^9, 3.9734577293746643`*^9, 3.9734596430889072`*^9, 
   3.97345977877359*^9, 3.973463887376329*^9, 3.9734941238347607`*^9, 
   3.9734943543913507`*^9, 3.973494484958726*^9, 3.97350524954458*^9, 
   3.9735381092541943`*^9, 3.98984327016924*^9, 3.989843987081028*^9, 
   3.9898598077819853`*^9, 3.989867451169402*^9, 3.98986754127262*^9, 
   3.989871750851736*^9, 3.989871839238064*^9, 3.989876472385222*^9, 
   3.9899089773398247`*^9, 3.989909014132642*^9, 3.989912519951023*^9, 
   3.9899125735961437`*^9, 3.989915993286757*^9, 3.9899369725491858`*^9, 
   3.989937033860279*^9, 3.9906874304089127`*^9, 3.991254518688055*^9, 
   3.991255831050889*^9, 3.991255866206523*^9, 3.991257013946492*^9, 
   3.9912576602096853`*^9, 3.991259881733048*^9, 3.991261741100926*^9, 
   3.9913045837312593`*^9, 3.9914284697775297`*^9, 3.9914285049004602`*^9, 
   3.9914338667789173`*^9, 3.991459254278598*^9, 3.991462471762974*^9, 
   3.991470519578681*^9, 3.9914724937973537`*^9, 3.991476799988742*^9, 
   3.993969126327751*^9, 3.994103118571569*^9, 3.994109950175448*^9, 
   3.995860364003709*^9, 3.9958724054793243`*^9, 3.996235574987893*^9, 
   3.996236397867899*^9, 3.996237071800251*^9, 3.996251386884067*^9, 
   3.996251459400982*^9, 3.9963159608899717`*^9, 3.996864589103106*^9, 
   3.996865391666525*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"38e34104-ca95-4817-9742-6e76864ff1a0"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"A\[Rho]", ":=", "0"}], "\[IndentingNewLine]", 
 RowBox[{"Az", ":=", "0"}]}], "Input",
 CellChangeTimes->{{3.973234734602686*^9, 3.973234748031135*^9}, {
  3.991254494484273*^9, 3.991254500216043*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"0e477bd8-9291-41e5-a9ad-db3a64c5a688"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Maxwell", " ", "Potential", " ", "A\[Mu]", " ", "and", " ", "Tensor", " ",
     "F\[Mu]\[Nu]"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Ad", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"At1", "[", 
         RowBox[{"r", ",", "x"}], "]"}], ",", "A\[Rho]", ",", "Az", ",", 
        RowBox[{"A\[Phi]1", "[", 
         RowBox[{"r", ",", "x"}], "]"}]}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fdd2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"covD", "[", "Ad", "]"}], "-", 
       RowBox[{"Transpose", "[", 
        RowBox[{"covD", "[", "Ad", "]"}], "]"}]}], "]"}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FUU2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"Raise", "[", 
       RowBox[{"Fdd2", ",", "1", ",", "2"}], "]"}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.636983013102901*^9, 3.636983017977367*^9}, {
   3.636990330525982*^9, 3.636990334801866*^9}, 3.636992166129299*^9, 
   3.637500483725869*^9, {3.7477704509330873`*^9, 3.747770453004416*^9}, {
   3.748082558547082*^9, 3.748082565638369*^9}, {3.748082682957882*^9, 
   3.7480827035253277`*^9}, {3.748172069405662*^9, 3.748172070456067*^9}, {
   3.7481788647756233`*^9, 3.748178865751356*^9}, {3.759762369526362*^9, 
   3.759762372749466*^9}, {3.75977532255271*^9, 3.759775334022307*^9}, {
   3.969443568939279*^9, 3.969443577889538*^9}, {3.973234683029635*^9, 
   3.9732347226635838`*^9}, {3.973240665160398*^9, 3.9732406675567083`*^9}, {
   3.9734638914169083`*^9, 3.973463893554669*^9}, {3.989860008046506*^9, 
   3.98986001024271*^9}, {3.991254491823188*^9, 3.991254507091133*^9}, {
   3.991255835148322*^9, 3.991255835262882*^9}, {3.994103122808481*^9, 
   3.994103124911242*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"9a2eceee-0e6f-4ce2-9297-8a2173518d33"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Fdd2", "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.748270264589419*^9, 3.748270277030382*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"77884313-075e-49d9-9143-ef851a4831c0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      SuperscriptBox["At1", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "x"}], "]"}], ",", 
     RowBox[{
      SuperscriptBox["At1", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "x"}], "]"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       SuperscriptBox["At1", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}]}], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      RowBox[{
       SuperscriptBox["A\[Phi]1", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       SuperscriptBox["At1", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}]}], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      RowBox[{
       SuperscriptBox["A\[Phi]1", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      SuperscriptBox["A\[Phi]1", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "x"}], "]"}], ",", 
     RowBox[{
      SuperscriptBox["A\[Phi]1", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "x"}], "]"}], ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.748270272457839*^9, 3.7482702778388767`*^9}, 
   3.748288932454821*^9, 3.748289013174581*^9, 3.748290276437491*^9, 
   3.74829265345084*^9, 3.748292768958746*^9, 3.748292808292337*^9, 
   3.74829287327698*^9, 3.7482932369512577`*^9, 3.748326238087819*^9, 
   3.748330279134377*^9, {3.748330320030534*^9, 3.7483303383572683`*^9}, 
   3.748330405046028*^9, 3.748330457374699*^9, 3.748343561874105*^9, 
   3.748350432858658*^9, 3.748586479896245*^9, 3.7485889232596493`*^9, 
   3.7494050956750326`*^9, 3.7494051455347877`*^9, 3.749405371610513*^9, 
   3.749475654995037*^9, 3.749481186236149*^9, 3.749481308219812*^9, 
   3.749481869721755*^9, 3.7494876150611553`*^9, 3.749489615167719*^9, 
   3.749490922552184*^9, 3.749492252446599*^9, 3.750134656821409*^9, 
   3.750134933768626*^9, 3.750173560614724*^9, 3.750173678895712*^9, 
   3.750180133703485*^9, 3.750186399099786*^9, 3.750189893692766*^9, {
   3.750189948490794*^9, 3.750189961022031*^9}, 3.750192410082367*^9, 
   3.75020623816498*^9, 3.750223053108774*^9, 3.750825095051425*^9, {
   3.750825135708791*^9, 3.7508251639581003`*^9}, {3.7508253220818863`*^9, 
   3.750825340220674*^9}, {3.750825421591754*^9, 3.7508254425384283`*^9}, {
   3.7508256171407843`*^9, 3.750825641865766*^9}, 3.7508261423196573`*^9, 
   3.750863275767445*^9, 3.750864469983901*^9, 3.75086452479605*^9, 
   3.750901583865185*^9, 3.750901840030051*^9, 3.750902152519087*^9, 
   3.7509028231535587`*^9, 3.750907057783532*^9, 3.753222477422086*^9, 
   3.7565922544207563`*^9, {3.759762350162046*^9, 3.7597623745127897`*^9}, 
   3.759762481345688*^9, 3.759775146690201*^9, 3.759775211316002*^9, 
   3.759775313353689*^9, 3.7597753485659313`*^9, 3.759972816610415*^9, 
   3.7599756461943417`*^9, 3.75997569387075*^9, 3.759975890684744*^9, 
   3.7600229378529367`*^9, 3.760062401022003*^9, 3.760066752005363*^9, 
   3.760066791672591*^9, 3.760068969935812*^9, 3.7601255551863737`*^9, 
   3.760154090062737*^9, 3.760154190702612*^9, {3.760154950408721*^9, 
   3.7601549801539183`*^9}, 3.7601550220366983`*^9, 3.760238934252851*^9, 
   3.760241657498654*^9, 3.760294473625156*^9, 3.760377104694743*^9, 
   3.760382615999428*^9, 3.76038264978411*^9, 3.760384557040331*^9, 
   3.760385689919428*^9, 3.760385971448943*^9, 3.760403737592559*^9, 
   3.760412451037444*^9, 3.760412500088867*^9, 3.7627815712797327`*^9, 
   3.76279244294068*^9, 3.76540414428403*^9, 3.766470131955544*^9, 
   3.867404550976782*^9, 3.94732224794672*^9, 3.9473734935102777`*^9, {
   3.969443586474739*^9, 3.969443606653235*^9}, 3.969451238571*^9, 
   3.969457780283486*^9, 3.969457839980124*^9, 3.969459808258625*^9, 
   3.969459949306416*^9, 3.969460007849374*^9, 3.969561492674038*^9, 
   3.969566033208613*^9, 3.9695661098430767`*^9, 3.969566569293725*^9, 
   3.9695666246706038`*^9, 3.970225145072338*^9, 3.9702621496219893`*^9, 
   3.97055668643633*^9, 3.970577718463229*^9, 3.970951987991415*^9, 
   3.972774189426961*^9, 3.973234688249546*^9, {3.973234730039912*^9, 
   3.9732347522404947`*^9}, 3.973240603306074*^9, 3.973240643340969*^9, 
   3.9732406760729856`*^9, 3.973286992160067*^9, 3.973290164867916*^9, 
   3.9732902241722183`*^9, 3.973336872712448*^9, 3.973346218790782*^9, 
   3.973346269152864*^9, {3.973346361295295*^9, 3.9733463911987343`*^9}, 
   3.97334681424333*^9, {3.9733468578902063`*^9, 3.973346870702716*^9}, 
   3.973348062834257*^9, 3.973372447593124*^9, 3.973375812552143*^9, 
   3.973376127195997*^9, 3.9733768111024323`*^9, 3.9734040898094063`*^9, 
   3.9734058975388107`*^9, 3.9734068066300077`*^9, 3.973407478916525*^9, 
   3.9734078055568237`*^9, 3.973409779649831*^9, 3.97341018445464*^9, 
   3.973421699805422*^9, 3.973457731738583*^9, 3.973459643218336*^9, 
   3.973459780630731*^9, 3.973463895108827*^9, 3.973494126750836*^9, 
   3.973494355258841*^9, 3.973494486710832*^9, 3.9735052509007196`*^9, 
   3.973538111456085*^9, 3.9898432363131857`*^9, 3.989843274146304*^9, 
   3.9898439874098063`*^9, 3.989859808058978*^9, 3.989867455451483*^9, 
   3.989867541783513*^9, 3.9898717513262873`*^9, 3.9898718397384977`*^9, 
   3.9898764730287743`*^9, 3.989908980711007*^9, 3.989909018644101*^9, 
   3.989912522706296*^9, 3.9899125737539463`*^9, 3.989915995783066*^9, 
   3.989936975252816*^9, 3.989937033980242*^9, 3.991254524267606*^9, 
   3.991255836904558*^9, 3.991255869441688*^9, 3.991257016958932*^9, 
   3.9912576635148163`*^9, 3.991259883584531*^9, 3.991261742921039*^9, 
   3.991304587161302*^9, 3.991428471576303*^9, 3.9914285052612123`*^9, 
   3.991433868768859*^9, 3.991459256036948*^9, 3.991462474011401*^9, 
   3.991470524145083*^9, 3.991472496289096*^9, 3.9914768034268312`*^9, 
   3.993969129816987*^9, 3.994103126561634*^9, 3.994109950520947*^9, 
   3.995860367921996*^9, 3.996235578491851*^9, 3.996236399562935*^9, 
   3.996237074316247*^9, 3.996251389480111*^9, 3.996251463663929*^9, 
   3.9963159610800056`*^9, 3.9968645908077602`*^9, 3.9968653917949333`*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"1a126fe6-a09b-4018-af9d-437b6f3fd966"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Maxwell", " ", 
    RowBox[{"equations", ":"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"MaxEq", "=", 
     RowBox[{"covDiv", "[", 
      RowBox[{
       RowBox[{"Raise", "[", 
        RowBox[{"Fdd2", ",", "1", ",", "2"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", "2"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"simmMaxEq", "=", 
    RowBox[{"ParallelTable", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{"MaxEq", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}], " "}]}]}]], "Input",\

 CellChangeTimes->{{3.63698311320898*^9, 3.63698313625483*^9}, 
   3.636992166129695*^9, {3.637434700821996*^9, 3.637434703196444*^9}, {
   3.637434781798887*^9, 3.637434792349238*^9}, 3.637500483726494*^9, {
   3.653051714823452*^9, 3.653051720536596*^9}, {3.653051821110243*^9, 
   3.653051823580199*^9}, 3.653076203372516*^9, 3.732827821828783*^9, {
   3.748092050004756*^9, 3.74809205175459*^9}, {3.74809435872097*^9, 
   3.7480944133262663`*^9}, 3.748167808014544*^9, {3.74817377236878*^9, 
   3.748173773355873*^9}, {3.7483504327958527`*^9, 3.7483504349988003`*^9}, {
   3.7494052348827505`*^9, 3.749405235451171*^9}, {3.749405275041808*^9, 
   3.7494052765932417`*^9}, 3.749481198423492*^9, {3.7494813259928513`*^9, 
   3.7494813380505543`*^9}, {3.7494896430477953`*^9, 
   3.7494896475327673`*^9}, {3.750863276307379*^9, 3.750863277370906*^9}, {
   3.9732901389949636`*^9, 3.973290144766053*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"a2682ee0-c262-4605-bb7b-9db1aa66f155"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalDelta]x", "[", "x", "]"}], " ", 
      RowBox[{
       SuperscriptBox["At1", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["gtt1", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
      RowBox[{
       SuperscriptBox["At1", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["gtt1", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"gtt1", "[", 
       RowBox[{"r", ",", "x"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox["\[CapitalDelta]x", "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}], " ", 
         RowBox[{
          SuperscriptBox["At1", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "x"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[CapitalDelta]x", "[", "x", "]"}], " ", 
         RowBox[{
          SuperscriptBox["At1", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "2"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "x"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[CapitalDelta]r", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], " ", 
         RowBox[{
          SuperscriptBox["At1", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "x"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
         RowBox[{
          SuperscriptBox["At1", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}]}], 
    RowBox[{
     RowBox[{"fph1", "[", 
      RowBox[{"r", ",", "x"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"gtt1", "[", 
       RowBox[{"r", ",", "x"}], "]"}], "2"]}]], ",", "0", ",", "0", ",", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalDelta]x", "[", "x", "]"}], " ", 
      RowBox[{
       SuperscriptBox["A\[Phi]1", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["gtt1", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"gtt1", "[", 
       RowBox[{"r", ",", "x"}], "]"}], " ", 
      RowBox[{"\[CapitalDelta]x", "[", "x", "]"}], " ", 
      RowBox[{
       SuperscriptBox["A\[Phi]1", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
      RowBox[{
       SuperscriptBox["A\[Phi]1", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["gtt1", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"gtt1", "[", 
       RowBox[{"r", ",", "x"}], "]"}], " ", 
      RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
      RowBox[{
       SuperscriptBox["A\[Phi]1", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}]}]}], 
    RowBox[{
     RowBox[{"fph1", "[", 
      RowBox[{"r", ",", "x"}], "]"}], " ", 
     RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
     RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.996865396733026*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"a88db551-b827-4b54-88e5-e0a57c036cb8"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"\[Kappa]", ":=", "2"}], "\[IndentingNewLine]", 
 RowBox[{"gUd", ":=", 
  RowBox[{"Raise", "[", 
   RowBox[{"gdd", ",", "1"}], "]"}]}]}], "Input",
 CellChangeTimes->{
  3.636983009808791*^9, {3.63698314729647*^9, 3.636983151940701*^9}, 
   3.636992166130635*^9, {3.637434705478725*^9, 3.637434708184184*^9}, {
   3.637434794618627*^9, 3.637434795996232*^9}, 3.637500483726726*^9, {
   3.746274266563589*^9, 3.746274267709858*^9}, {3.747770456643423*^9, 
   3.747770457987784*^9}, 3.7480943556413193`*^9, {3.748166166361095*^9, 
   3.7481661672059813`*^9}, {3.74817248093128*^9, 3.748172512340439*^9}, {
   3.748350437677822*^9, 3.74835043855825*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"475b6848-0aac-4589-8268-8b5b134a7903"],

Cell[BoxData[
 RowBox[{
  RowBox[{"simmEqUD", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"EUd", "+", 
     RowBox[{"0", "*", "\[CapitalLambda]", "*", "gUd"}], "-", 
     RowBox[{"\[Kappa]", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"multiDot", "[", 
         RowBox[{
          RowBox[{"Raise", "[", 
           RowBox[{"Fdd2", ",", "1"}], "]"}], ",", 
          RowBox[{"Raise", "[", 
           RowBox[{"Fdd2", ",", "2"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "2"}], "}"}]}], "]"}], "-", 
        RowBox[{
         RowBox[{"1", "/", "4"}], " ", 
         RowBox[{"IdentityMatrix", "[", "4", "]"}], " ", 
         RowBox[{"multiDot", "[", 
          RowBox[{
           RowBox[{"Raise", "[", 
            RowBox[{"Fdd2", ",", "1", ",", "2"}], "]"}], ",", "Fdd2", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "2"}], "}"}]}], "]"}]}]}], ")"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.653073264992643*^9, 3.653073266035057*^9}, {
   3.653076143719088*^9, 3.653076148177444*^9}, {3.653077175694054*^9, 
   3.653077178139522*^9}, 3.653078005373422*^9, {3.7471236999651823`*^9, 
   3.747123733672447*^9}, {3.747861112551631*^9, 3.747861114147584*^9}, {
   3.7478612302511587`*^9, 3.74786123106726*^9}, {3.747861427497621*^9, 
   3.7478614284739323`*^9}, {3.748080330041676*^9, 3.7480803465674686`*^9}, {
   3.748081270704769*^9, 3.748081271012735*^9}, {3.748081441051053*^9, 
   3.74808144636447*^9}, {3.7480820755086203`*^9, 3.748082079726438*^9}, 
   3.748082125090053*^9, 3.7481676387078333`*^9, {3.748172476865039*^9, 
   3.7481724984229317`*^9}, {3.7481737773694487`*^9, 3.748173778101473*^9}, {
   3.748175220250868*^9, 3.748175221973716*^9}, {3.7481802385533447`*^9, 
   3.748180240383749*^9}, {3.749481347668047*^9, 3.7494813623526993`*^9}, {
   3.750134863001234*^9, 3.750134867937698*^9}, {3.7597624021567783`*^9, 
   3.759762402837791*^9}, {3.9734059061377897`*^9, 3.973405918042783*^9}, 
   3.9968645805624323`*^9},
 CellLabel->"In[15]:=",ExpressionUUID->"138b0660-b3ba-4fb4-b802-f2507ae25407"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   StyleBox["functions",
    FontWeight->"Plain"], "   ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"At", "[", 
     RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"m", " ", "x"}], "+", 
        RowBox[{"x1", "[", 
         RowBox[{"r", ",", "x"}], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"e", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["B", "2"], " ", 
            SuperscriptBox["m", "2"]}]}]], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["B", "2"], " ", 
            SuperscriptBox[
             RowBox[{"x1", "[", 
              RowBox[{"r", ",", "x"}], "]"}], "2"]}]}], ")"}], " ", 
         RowBox[{"y1", "[", 
          RowBox[{"r", ",", "x"}], "]"}]}], "+", 
        RowBox[{"B", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["B", "2"], " ", 
            SuperscriptBox["m", "2"]}]}], ")"}], " ", "x", " ", 
         RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}]}], ")"}]}], 
     RowBox[{
      RowBox[{
       SuperscriptBox["e", "2"], " ", "x", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["B", "2"], " ", 
          SuperscriptBox[
           RowBox[{"x1", "[", 
            RowBox[{"r", ",", "x"}], "]"}], "2"]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["B", "2"], " ", 
          SuperscriptBox["m", "2"]}]}], ")"}], " ", "x", " ", 
       RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}]}]]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A\[Phi]", "[", 
     RowBox[{"r_", ",", "x_"}], "]"}], ":=", "0"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gtt", "[", 
     RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["B", "2"], " ", 
          SuperscriptBox[
           RowBox[{"x1", "[", 
            RowBox[{"r", ",", "x"}], "]"}], "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"B", " ", "e", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["B", "2"], " ", 
              SuperscriptBox["m", "2"]}]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"m", " ", "x"}], "+", 
             RowBox[{"x1", "[", 
              RowBox[{"r", ",", "x"}], "]"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["B", "2"], " ", 
              SuperscriptBox["m", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "m"}], "+", "r", "+", 
             RowBox[{"m", " ", 
              RowBox[{"y1", "[", 
               RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}]}], ")"}], "2"], 
       " ", 
       RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["e", "2"], "+", 
         RowBox[{
          SuperscriptBox["B", "2"], " ", 
          SuperscriptBox["e", "2"], " ", 
          SuperscriptBox[
           RowBox[{"x1", "[", 
            RowBox[{"r", ",", "x"}], "]"}], "2"]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["m", "2"]}]}], ")"}], " ", 
          RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}]}], ")"}], "2"]]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fph", "[", 
     RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"B", " ", "e", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"m", " ", "x"}], "-", 
           RowBox[{"x1", "[", 
            RowBox[{"r", ",", "x"}], "]"}]}], ")"}]}], "+", 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["B", "2"], " ", 
            SuperscriptBox["m", "2"]}]}]], " ", 
         RowBox[{"(", 
          RowBox[{"m", "-", "r", "+", 
           RowBox[{"m", " ", 
            RowBox[{"y1", "[", 
             RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}]}], ")"}], "2"], 
     SqrtBox[
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["B", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}], " ", 
        RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["e", "2"]}], "+", 
             SuperscriptBox["m", "2"]}], ")"}], " ", 
           SuperscriptBox["x", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", 
           RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}]}], ")"}], "2"]}]]]}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"x1", "[", 
     RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
    FractionBox[
     RowBox[{
      SqrtBox["2"], " ", 
      RowBox[{"(", 
       RowBox[{"m", "-", "r"}], ")"}], " ", "x"}], 
     RowBox[{" ", 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["B", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"e", "^", "2"}], "-", 
           RowBox[{"m", "^", "2"}]}], ")"}], 
         SuperscriptBox["x", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["B", "2"], " ", 
         RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}], "+", 
        SqrtBox[
         RowBox[{
          RowBox[{"4", " ", "*", 
           RowBox[{"B", "^", "2"}], 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["B", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["e", "2"]}], "+", 
                SuperscriptBox["m", "2"]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["x", "2"], " ", 
           RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["B", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["e", "2"]}], "+", 
                SuperscriptBox["m", "2"]}], ")"}], " ", 
              SuperscriptBox["x", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["B", "2"], " ", 
              RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}]}], ")"}], 
           "2"]}]]}]]}]]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"y1", "[", 
     RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"r", "-", "m"}], ")"}], "*", "x"}], 
     RowBox[{"x1", "[", 
      RowBox[{"r", ",", "x"}], "]"}]]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"x2", "[", 
     RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
    RowBox[{"(", 
     RowBox[{"r", "-", "m"}], ")"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"y2", "[", 
     RowBox[{"r_", ",", "x_"}], "]"}], ":=", "x"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalDelta]r", "[", "r_", "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"r", "^", "2"}], "-", 
     RowBox[{"2", "*", "m", "*", "r"}], "+", 
     RowBox[{"e", "^", "2"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalDelta]x", "[", "x_", "]"}], ":=", 
    RowBox[{"1", "-", 
     RowBox[{"x", "^", "2"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"\[Sigma]", ":=", 
    SqrtBox[
     RowBox[{
      RowBox[{"m", "^", "2"}], "-", 
      RowBox[{"e", "^", "2"}]}]]}]}]}]], "Input",
 CellChangeTimes->{{3.989916315842903*^9, 3.989916344738194*^9}, 
   3.9899172275196333`*^9, {3.98991952789673*^9, 3.989919535462028*^9}, 
   3.9899205811335793`*^9, {3.989921651137785*^9, 3.98992165977882*^9}, {
   3.989923675014634*^9, 3.989923687839686*^9}, 3.989924267044208*^9, 
   3.9899244917015047`*^9, {3.98992453124818*^9, 3.989924545987564*^9}, 
   3.98992466804037*^9, 3.989926181596229*^9, 3.989926335903693*^9, 
   3.989926402248331*^9, {3.99125594597019*^9, 3.99125595422295*^9}, 
   3.992116610773847*^9, {3.992116703536669*^9, 3.992116706793695*^9}, 
   3.992116815527804*^9, {3.996864703153893*^9, 3.996864720569922*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"06d5c7e1-ea05-490e-a354-0bbe1c83d2d8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"gtt1", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalLambda]0", "[", 
     RowBox[{"r", ",", "x"}], "]"}], "^", "2"}], "*", 
   RowBox[{"gtt", "[", 
    RowBox[{"r", ",", "x"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fph1", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalLambda]0", "[", 
     RowBox[{"r", ",", "x"}], "]"}], "^", "2"}], "*", 
   RowBox[{"fph", "[", 
    RowBox[{"r", ",", "x"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.9941032263407516`*^9, 3.994103268792485*^9}, {
  3.996251304516428*^9, 3.996251307658704*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"b6b712cf-6bff-48f8-98c1-b6db81382e0c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"At", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], ":=", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A\[Phi]", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"B", " ", "e", " ", 
        RowBox[{"x1", "[", 
         RowBox[{"r", ",", "x"}], "]"}]}], "-", 
       RowBox[{
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", 
           SuperscriptBox["m", "2"]}]}]], " ", 
        RowBox[{"x2", "[", 
         RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"y2", "[", 
        RowBox[{"r", ",", "x"}], "]"}], "+", 
       RowBox[{
        SuperscriptBox["B", "2"], " ", 
        RowBox[{"x1", "[", 
         RowBox[{"r", ",", "x"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"m", "+", 
          RowBox[{
           RowBox[{"x1", "[", 
            RowBox[{"r", ",", "x"}], "]"}], " ", 
           RowBox[{"y2", "[", 
            RowBox[{"r", ",", "x"}], "]"}]}], "-", 
          RowBox[{"m", " ", 
           SuperscriptBox[
            RowBox[{"y2", "[", 
             RowBox[{"r", ",", "x"}], "]"}], "2"]}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"B", " ", 
     SqrtBox[
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["B", "2"], " ", 
        SuperscriptBox["m", "2"]}]}]], " ", 
     RowBox[{"x1", "[", 
      RowBox[{"r", ",", "x"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["B", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"x1", "[", 
            RowBox[{"r", ",", "x"}], "]"}], "2"], "+", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox[
              RowBox[{"y2", "[", 
               RowBox[{"r", ",", "x"}], "]"}], "2"]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}]], "+", "A\[CurlyPhi]00"}]}]}], "Input",
 CellChangeTimes->{{3.991464323774104*^9, 3.991464323776834*^9}, {
   3.991474152368638*^9, 3.991474187275633*^9}, {3.991474217876194*^9, 
   3.9914742392265778`*^9}, 3.991474304705081*^9, 3.991474519509858*^9, 
   3.99147468370193*^9, {3.9914762228778877`*^9, 3.991476235640946*^9}, 
   3.99396910654226*^9, {3.9940184892239313`*^9, 3.994018492263344*^9}, {
   3.995867687816362*^9, 3.9958676882192698`*^9}, {3.995868179752955*^9, 
   3.995868179911993*^9}, {3.995868271641321*^9, 3.995868272132516*^9}, {
   3.9958691548649063`*^9, 3.9958691550186863`*^9}, {3.995906135096281*^9, 
   3.995906148835292*^9}, 
   3.9968654213787327`*^9},ExpressionUUID->"f235a004-b156-45f4-ba10-\
5c437f41ab78"],

Cell[BoxData[{
 RowBox[{"\[Alpha]", ":=", 
  RowBox[{"b", "/", "2"}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Alpha]s", ":=", 
  RowBox[{"b", "/", "2"}]}], "\[IndentingNewLine]", 
 RowBox[{"c", ":=", "0"}]}], "Input",
 CellChangeTimes->{{3.8953235368368473`*^9, 3.895323558059164*^9}, {
  3.961533144061871*^9, 3.96153318395573*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"5cf278c7-9ffc-48e2-abad-d423b924ca55"],

Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{"At1", "[", 
    RowBox[{"r_", ",", "x_"}], "]"}], ":=", "0"}],
  Background->RGBColor[1, 1, 0.85]], "\[IndentingNewLine]", 
 RowBox[{
  StyleBox[
   RowBox[{"A\[Phi]1", "[", 
    RowBox[{"r_", ",", "x_"}], "]"}],
   Background->RGBColor[1, 1, 0.85]], 
  StyleBox[":=",
   Background->RGBColor[1, 1, 0.85]], 
  FractionBox[
   RowBox[{
    RowBox[{"A\[Phi]", "[", 
     RowBox[{"r", ",", "x"}], "]"}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", "b", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"A\[Phi]", "[", 
          RowBox[{"r", ",", "x"}], "]"}], "2"]}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], "*", 
         RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}], 
        RowBox[{"gtt", "[", 
         RowBox[{"r", ",", "x"}], "]"}]]}], ")"}]}]}], 
   RowBox[{"\[CapitalLambda]0", "[", 
    RowBox[{"r", ",", "x"}], "]"}]]}]}], "Input",
 CellChangeTimes->{{3.9941034240541143`*^9, 3.9941034660948973`*^9}, 
   3.994103845759025*^9, 3.99410387749762*^9, {3.9941041626108217`*^9, 
   3.9941041768150673`*^9}, {3.994104325239119*^9, 3.994104332037353*^9}, 
   3.995906175777413*^9},
 CellLabel->"In[34]:=",ExpressionUUID->"72c49873-4d70-4f1e-a2a7-1371e79627de"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalLambda]0", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{
         RowBox[{"A\[Phi]", "[", 
          RowBox[{"r", ",", "x"}], "]"}], " ", "b"}]}], ")"}], "2"], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["b", "2"], " ", 
       RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
       RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}], 
      RowBox[{"gtt", "[", 
       RowBox[{"r", ",", "x"}], "]"}]]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.995867912449544*^9, 3.995867929563273*^9}, 
   3.99586819639456*^9, {3.995869186982299*^9, 3.995869197975914*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"de1304b6-49e1-443f-bcb9-0fa79a7491aa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{"Ad", "/.", 
     RowBox[{"A\[CurlyPhi]00", "->", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "B"}]}]}], ",", 
    RowBox[{"B", "->", "0"}]}], "]"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.996864936929975*^9, 3.996864993298209*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"668e6167-e5ef-4a24-984a-a710ae1b1ca1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", 
   FractionBox[
    RowBox[{
     RowBox[{"4", " ", "e", " ", "x"}], "-", 
     RowBox[{"2", " ", "b", " ", 
      SuperscriptBox["e", "2"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"2", " ", "b", " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["x", "2"]}], ")"}]}]}], 
    RowBox[{"4", "-", 
     RowBox[{"4", " ", "b", " ", "e", " ", "x"}], "+", 
     RowBox[{
      SuperscriptBox["b", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["e", "2"], " ", 
         SuperscriptBox["x", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}]}]]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.9968649138523083`*^9, 3.996864962505883*^9}, 
   3.996865037896823*^9, 3.9968654456819897`*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"3bb1046c-1b64-48d2-836e-36f33ecc45b5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"simmMaxEq", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"A\[CurlyPhi]00", "->", 
        RowBox[{"1", "/", "23"}]}], ",", 
       RowBox[{"b", "->", "1"}], ",", 
       RowBox[{"f0", "\[Rule]", "4"}], ",", 
       RowBox[{"m", "->", "13"}], ",", 
       RowBox[{"e", "->", "5"}], ",", 
       RowBox[{"B", "->", 
        RowBox[{"1", "/", "13"}]}], ",", 
       RowBox[{"r", "->", "11"}], ",", 
       RowBox[{"x", "->", 
        RowBox[{"1", "/", "3"}]}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9962361442854967`*^9, 3.9962361447662287`*^9}, {
  3.996237403483541*^9, 3.99623744839045*^9}, {3.9962518015302553`*^9, 
  3.996251846072797*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"55e00ee9-d1eb-4898-a726-ad1ef5ddd46c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.`", ",", "0.`", ",", "0.`", ",", "6.783566799433544`*^-20"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.9962361461128263`*^9, {3.9962374109453077`*^9, 3.996237449640128*^9}, {
   3.996251795342965*^9, 3.9962518473901653`*^9}, 3.996316131696969*^9, 
   3.9968650383844957`*^9, 3.996865352946291*^9, 3.996865446856307*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"4d2bfe35-39d3-4979-94e8-55a59fd2145a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"simmMaxEq", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"A\[CurlyPhi]00", "->", "37"}], ",", 
       RowBox[{"b", "->", "1"}], ",", 
       RowBox[{"f0", "\[Rule]", "4"}], ",", 
       RowBox[{"m", "->", "13"}], ",", 
       RowBox[{"e", "->", "5"}], ",", 
       RowBox[{"B", "->", "1"}], ",", 
       RowBox[{"r", "->", "11"}], ",", 
       RowBox[{"x", "->", 
        RowBox[{"1", "/", "3"}]}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9962356528103848`*^9, 3.996235705280298*^9}, {
  3.996235795782875*^9, 3.9962358321103897`*^9}, {3.996251851582389*^9, 
  3.996251866995997*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"3bca0099-4f04-4f42-8b27-a04068875c5b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.`", ",", "0.`", ",", "0.`", ",", 
   RowBox[{"-", "1.9988094815355843`*^-22"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.996235654638382*^9, 3.996235672545101*^9}, {
   3.9962357999323053`*^9, 3.996235833055275*^9}, {3.9962518552466*^9, 
   3.996251868326161*^9}, 3.996316132453252*^9, 3.996865039065159*^9, 
   3.996865447741696*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"6b0b7873-f109-4ec6-85ee-fb93f056d2c5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"simmEqUD", "[", 
      RowBox[{"[", 
       RowBox[{"i", ",", "j"}], "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"A\[CurlyPhi]00", "->", "0"}], ",", 
       RowBox[{"b", "->", 
        RowBox[{"1", "/", "7"}]}], ",", 
       RowBox[{"f0", "\[Rule]", "4"}], ",", 
       RowBox[{"m", "->", "5"}], ",", 
       RowBox[{"e", "->", "4"}], ",", 
       RowBox[{"B", "->", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "17"}]}], ",", 
       RowBox[{"r", "->", "11"}], ",", 
       RowBox[{"x", "->", 
        RowBox[{"1", "/", "3"}]}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.996236155226164*^9, 3.996236156038148*^9}, {
  3.996251898539019*^9, 3.996251898882399*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"22afe114-cf01-45a7-aedb-8371856f793b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8.858334897039377`*^-18"}], ",", "0.`", ",", "0.`", ",", 
     "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.`", ",", 
     RowBox[{"-", "2.5004531373332827`*^-19"}], ",", 
     RowBox[{"-", "5.859399758981883`*^-19"}], ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.`", ",", 
     RowBox[{"-", "1.9290204967841587`*^-20"}], ",", 
     "2.5004531373332827`*^-19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.`", ",", "0.`", ",", "0.`", ",", "5.219313523623856`*^-18"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.996865129084613*^9, 3.996865456599024*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"03783c99-9dfe-4b15-a404-e32bbfc528a0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"simmEqUD", "[", 
      RowBox[{"[", 
       RowBox[{"i", ",", "j"}], "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"A\[CurlyPhi]00", "->", "3"}], ",", 
       RowBox[{"b", "->", 
        RowBox[{"1", "/", "7"}]}], ",", 
       RowBox[{"f0", "\[Rule]", "4"}], ",", 
       RowBox[{"m", "->", "5"}], ",", 
       RowBox[{"e", "->", "4"}], ",", 
       RowBox[{"B", "->", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "17"}]}], ",", 
       RowBox[{"r", "->", "11"}], ",", 
       RowBox[{"x", "->", 
        RowBox[{"1", "/", "3"}]}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.996235846665558*^9, {3.996235890066551*^9, 3.996235956577694*^9}, {
   3.996251906468494*^9, 3.996251906751403*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"f641497c-4f7f-4b12-9afb-051343f9fd5a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1.436254672262145`*^-17"}], ",", "0.`", ",", "0.`", ",", 
     "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.`", ",", 
     RowBox[{"-", "1.6788398101969346`*^-19"}], ",", 
     RowBox[{"-", "3.7750011319429674`*^-18"}], ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.`", ",", 
     RowBox[{"-", "1.242798726565586`*^-19"}], ",", 
     "1.6788398101969346`*^-19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.`", ",", "0.`", ",", "0.`", ",", "7.285728246566155`*^-18"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9962358589596653`*^9, 3.996235900145146*^9, {3.996235938434643*^9, 
   3.996235966988594*^9}, 3.996251919969865*^9, 3.996865138420205*^9, 
   3.996865466130657*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"5f95c2b6-e2c8-45bc-96df-80c4b4da2516"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"simmEqUD", "[", 
      RowBox[{"[", 
       RowBox[{"i", ",", "j"}], "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"A\[CurlyPhi]00", "->", 
        RowBox[{"-", "31"}]}], ",", 
       RowBox[{"b", "->", 
        RowBox[{"1", "/", "4"}]}], ",", 
       RowBox[{"f0", "\[Rule]", "3"}], ",", 
       RowBox[{"m", "->", "13"}], ",", 
       RowBox[{"e", "->", "5"}], ",", 
       RowBox[{"B", "->", 
        RowBox[{"1", "/", "13"}]}], ",", 
       RowBox[{"r", "->", "15"}], ",", 
       RowBox[{"x", "->", 
        RowBox[{"1", "/", "2"}]}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.996235987756522*^9, 3.996236011697201*^9}, {
  3.996251927545803*^9, 3.996251935098646*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"c631136e-912f-44f5-a769-c2a012f4242d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.4231961011025183`*^-20"}], ",", "0.`", ",", "0.`", ",", 
     "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.`", ",", "2.399523321451565`*^-20", ",", 
     RowBox[{"-", "1.5230547154013518`*^-19"}], ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.`", ",", "8.1592216896501`*^-22", ",", 
     RowBox[{"-", "2.399523321451565`*^-20"}], ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.`", ",", "0.`", ",", "0.`", ",", 
     RowBox[{"-", "1.186356424498108`*^-19"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.996315965619022*^9, 3.9968645925595083`*^9, 
  3.996865475145256*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"55309618-09fa-406b-9a8e-794cda7d642f"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Harrison( Schwarzschild-BR)= RN-BR type I, Appendix A -- imaginary Lie point \
parameter -- static metric \
\>", "Subsection",
 CellChangeTimes->{{3.994879065656996*^9, 3.9948791298143387`*^9}, {
  3.995221711828516*^9, 3.995221712156818*^9}, {3.996859435654684*^9, 
  3.99685944606647*^9}, {3.996859490240028*^9, 3.9968595018348417`*^9}, {
  3.996864094362392*^9, 3.996864108784775*^9}, {3.9971598537283077`*^9, 
  3.997159868203753*^9}, {3.997160083275496*^9, 
  3.997160109324574*^9}},ExpressionUUID->"28ad9755-a4ec-4927-8a3b-\
b08a5d9cdda1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"<<", "EDCRGTCcode.m"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xCoord", "=", 
   RowBox[{"{", 
    RowBox[{"t", ",", "r", ",", "x", ",", "\[CurlyPhi]"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"f1", "[", 
         RowBox[{"r", ",", "x"}], "]"}]}], ",", "0", ",", "0", ",", 
       RowBox[{
        RowBox[{"f1", "[", 
         RowBox[{"r", ",", "x"}], "]"}], " ", 
        RowBox[{"\[Omega]1", "[", 
         RowBox[{"r", ",", "x"}], "]"}], "*", 
        "\[CapitalDelta]\[CurlyPhi]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{"G", "[", 
         RowBox[{"r", ",", "x"}], "]"}], 
        RowBox[{
         RowBox[{"f1", "[", 
          RowBox[{"r", ",", "x"}], "]"}], " ", 
         RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}]], ",", "0", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       FractionBox[
        RowBox[{"G", "[", 
         RowBox[{"r", ",", "x"}], "]"}], 
        RowBox[{
         RowBox[{"f1", "[", 
          RowBox[{"r", ",", "x"}], "]"}], " ", 
         RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}]], ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"f1", "[", 
         RowBox[{"r", ",", "x"}], "]"}], " ", 
        RowBox[{"\[Omega]1", "[", 
         RowBox[{"r", ",", "x"}], "]"}], "*", "\[CapitalDelta]\[CurlyPhi]"}], 
       ",", "0", ",", "0", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"\[Rho]", "[", 
             RowBox[{"r", ",", "x"}], "]"}], "^", "2"}], 
           RowBox[{"f1", "[", 
            RowBox[{"r", ",", "x"}], "]"}]], "-", 
          RowBox[{
           RowBox[{"f1", "[", 
            RowBox[{"r", ",", "x"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Omega]1", "[", 
             RowBox[{"r", ",", "x"}], "]"}], "2"]}]}], ")"}], "*", 
        RowBox[{"\[CapitalDelta]\[CurlyPhi]", "^", "2"}]}]}], "}"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"RGtensors", "[", 
  RowBox[{"g", ",", "xCoord"}], "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.829817729837126*^9, 3.829817981201182*^9}, {
   3.829818021034562*^9, 3.8298180596582613`*^9}, 3.830056406826407*^9, {
   3.8300583622833843`*^9, 3.83005836280945*^9}, {3.8300819908110332`*^9, 
   3.8300819918423843`*^9}, {3.830238535617721*^9, 3.830238604752283*^9}, {
   3.830238673360485*^9, 3.8302386801172457`*^9}, {3.830238717818622*^9, 
   3.830238718414645*^9}, {3.830238775411529*^9, 3.830238779442738*^9}, {
   3.851180415262353*^9, 3.851180415831398*^9}, {3.851180697141304*^9, 
   3.851180739726247*^9}, {3.851181168083756*^9, 3.851181325858268*^9}, {
   3.851182222321025*^9, 3.851182225204646*^9}, 3.851684216029766*^9, 
   3.854023910018737*^9, {3.854024760112904*^9, 3.854024763800457*^9}, {
   3.866660159918748*^9, 3.866660162859433*^9}, 3.8670441428521957`*^9, {
   3.867047386299713*^9, 3.8670474144045*^9}, {3.8772177131078863`*^9, 
   3.877217747945319*^9}, {3.877218009969489*^9, 3.87721801044977*^9}, 
   3.877446049133111*^9, {3.877446191144994*^9, 3.877446238683878*^9}, {
   3.877446343665965*^9, 3.877446352527179*^9}, {3.8774463876852493`*^9, 
   3.877446392931398*^9}, {3.877446524839086*^9, 3.877446525129735*^9}, {
   3.895647669592609*^9, 3.895647677391467*^9}, {3.895675135557375*^9, 
   3.895675135675918*^9}, {3.966667106256068*^9, 3.96666716123337*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"d6a7e5f3-b992-4067-b082-5b7c727d0eba"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gdd = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", 
         RowBox[{"f1", "[", 
          RowBox[{"r", ",", "x"}], "]"}]}], "0", "0", 
        RowBox[{"\[CapitalDelta]\[CurlyPhi]", " ", 
         RowBox[{"f1", "[", 
          RowBox[{"r", ",", "x"}], "]"}], " ", 
         RowBox[{"\[Omega]1", "[", 
          RowBox[{"r", ",", "x"}], "]"}]}]},
       {"0", 
        FractionBox[
         RowBox[{"G", "[", 
          RowBox[{"r", ",", "x"}], "]"}], 
         RowBox[{
          RowBox[{"f1", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}]], "0", "0"},
       {"0", "0", 
        FractionBox[
         RowBox[{"G", "[", 
          RowBox[{"r", ",", "x"}], "]"}], 
         RowBox[{
          RowBox[{"f1", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}]], "0"},
       {
        RowBox[{"\[CapitalDelta]\[CurlyPhi]", " ", 
         RowBox[{"f1", "[", 
          RowBox[{"r", ",", "x"}], "]"}], " ", 
         RowBox[{"\[Omega]1", "[", 
          RowBox[{"r", ",", "x"}], "]"}]}], "0", "0", 
        RowBox[{
         SuperscriptBox["\[CapitalDelta]\[CurlyPhi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            SuperscriptBox[
             RowBox[{"\[Rho]", "[", 
              RowBox[{"r", ",", "x"}], "]"}], "2"], 
            RowBox[{"f1", "[", 
             RowBox[{"r", ",", "x"}], "]"}]], "-", 
           RowBox[{
            RowBox[{"f1", "[", 
             RowBox[{"r", ",", "x"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"\[Omega]1", "[", 
              RowBox[{"r", ",", "x"}], "]"}], "2"]}]}], ")"}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gdd = ", 
   MatrixForm[{{-$CellContext`f1[$CellContext`r, $CellContext`x], 0, 
      0, $CellContext`\[CapitalDelta]\[CurlyPhi] \
$CellContext`f1[$CellContext`r, $CellContext`x] \
$CellContext`\[Omega]1[$CellContext`r, $CellContext`x]}, {
     0, $CellContext`f1[$CellContext`r, $CellContext`x]^(-1) \
$CellContext`G[$CellContext`r, \
$CellContext`x]/$CellContext`\[CapitalDelta]r[$CellContext`r], 0, 0}, {
     0, 0, $CellContext`f1[$CellContext`r, $CellContext`x]^(-1) \
$CellContext`G[$CellContext`r, \
$CellContext`x]/$CellContext`\[CapitalDelta]x[$CellContext`x], 
      0}, {$CellContext`\[CapitalDelta]\[CurlyPhi] \
$CellContext`f1[$CellContext`r, $CellContext`x] \
$CellContext`\[Omega]1[$CellContext`r, $CellContext`x], 0, 
      0, $CellContext`\[CapitalDelta]\[CurlyPhi]^2 \
($CellContext`f1[$CellContext`r, $CellContext`x]^(-1) \
$CellContext`\[Rho][$CellContext`r, $CellContext`x]^2 - \
$CellContext`f1[$CellContext`r, $CellContext`x] \
$CellContext`\[Omega]1[$CellContext`r, $CellContext`x]^2)}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.854023922042012*^9, 3.8540242536673603`*^9, 
   3.85402476583988*^9, 3.854050171906658*^9, 3.8540522057185802`*^9, 
   3.854052286331243*^9, 3.8544043375233717`*^9, 3.854457324316792*^9, 
   3.854481147689918*^9, 3.854656845650107*^9, 3.854919427963562*^9, 
   3.854952260109724*^9, 3.86666038074547*^9, 3.866816593983629*^9, 
   3.8670473387607813`*^9, 3.8670474300483923`*^9, 3.877195237638647*^9, 
   3.877217472117509*^9, 3.877217752908504*^9, 3.8772180120538607`*^9, 
   3.8772282251907*^9, 3.8774461598482637`*^9, 3.877446362329138*^9, 
   3.877446394583147*^9, 3.8774465274170856`*^9, 3.877449072361367*^9, 
   3.8807337548498707`*^9, 3.880740444411516*^9, 3.8807602415065107`*^9, 
   3.8815261932005157`*^9, 3.881586979046982*^9, 3.881587723920671*^9, 
   3.88319026522731*^9, 3.88327576313336*^9, 3.883276107867697*^9, 
   3.8832781539680243`*^9, 3.883306365727306*^9, 3.883696741727404*^9, 
   3.8846816282159643`*^9, 3.888066601391033*^9, 3.889178342279724*^9, 
   3.8891807073326683`*^9, 3.889182278298538*^9, 3.8892137544584084`*^9, 
   3.88970701861122*^9, 3.890819334407221*^9, 3.8912064819162292`*^9, 
   3.891292581712533*^9, 3.8913740968832817`*^9, 3.893626100410075*^9, 
   3.895093982069477*^9, 3.895351884703027*^9, 3.895673854978178*^9, 
   3.895674025074359*^9, 3.8956744367848577`*^9, 3.895675074988014*^9, {
   3.895675137272045*^9, 3.895675142125463*^9}, 3.895686505534062*^9, 
   3.895692694949675*^9, 3.895740314760895*^9, 3.895745111371502*^9, 
   3.895859029941229*^9, 3.895859621887735*^9, 3.895862892155036*^9, 
   3.8961774022273207`*^9, 3.896252526720703*^9, 3.896365111449259*^9, 
   3.896734377353861*^9, 3.9666675978913927`*^9, 3.966684158057252*^9, 
   3.994879882755438*^9, 3.994922155397176*^9, 3.995139564439538*^9, 
   3.9968632908512506`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"85364732-2821-43fc-a333-7b6adb52853f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"LineElement = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"d", "[", "t", "]"}], "2"]}], " ", 
      RowBox[{"f1", "[", 
       RowBox[{"r", ",", "x"}], "]"}]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"d", "[", "r", "]"}], "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"r", ",", "x"}], "]"}]}], 
      RowBox[{
       RowBox[{"f1", "[", 
        RowBox[{"r", ",", "x"}], "]"}], " ", 
       RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"d", "[", "x", "]"}], "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"r", ",", "x"}], "]"}]}], 
      RowBox[{
       RowBox[{"f1", "[", 
        RowBox[{"r", ",", "x"}], "]"}], " ", 
       RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}]], "+", 
     RowBox[{"2", " ", "\[CapitalDelta]\[CurlyPhi]", " ", 
      RowBox[{"d", "[", "t", "]"}], " ", 
      RowBox[{"d", "[", "\[CurlyPhi]", "]"}], " ", 
      RowBox[{"f1", "[", 
       RowBox[{"r", ",", "x"}], "]"}], " ", 
      RowBox[{"\[Omega]1", "[", 
       RowBox[{"r", ",", "x"}], "]"}]}], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[CapitalDelta]\[CurlyPhi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"d", "[", "\[CurlyPhi]", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[Rho]", "[", 
           RowBox[{"r", ",", "x"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"f1", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{"\[Omega]1", "[", 
           RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Rho]", "[", 
          RowBox[{"r", ",", "x"}], "]"}], "+", 
         RowBox[{
          RowBox[{"f1", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{"\[Omega]1", "[", 
           RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}], 
      RowBox[{"f1", "[", 
       RowBox[{"r", ",", "x"}], "]"}]]}],
    Short[#, 32]& ]}],
  SequenceForm["LineElement = ", 
   Short[-$CellContext`d[$CellContext`t]^2 $CellContext`f1[$CellContext`r, \
$CellContext`x] + $CellContext`d[$CellContext`r]^2 \
$CellContext`f1[$CellContext`r, $CellContext`x]^(-1) \
$CellContext`G[$CellContext`r, \
$CellContext`x]/$CellContext`\[CapitalDelta]r[$CellContext`r] + \
$CellContext`d[$CellContext`x]^2 $CellContext`f1[$CellContext`r, \
$CellContext`x]^(-1) $CellContext`G[$CellContext`r, \
$CellContext`x]/$CellContext`\[CapitalDelta]x[$CellContext`x] + 
    2 $CellContext`\[CapitalDelta]\[CurlyPhi] $CellContext`d[$CellContext`t] \
$CellContext`d[$CellContext`\[CurlyPhi]] $CellContext`f1[$CellContext`r, \
$CellContext`x] $CellContext`\[Omega]1[$CellContext`r, $CellContext`x] - \
$CellContext`\[CapitalDelta]\[CurlyPhi]^2 $CellContext`d[$CellContext`\
\[CurlyPhi]]^2 $CellContext`f1[$CellContext`r, $CellContext`x]^(-1) \
(-$CellContext`\[Rho][$CellContext`r, $CellContext`x] + \
$CellContext`f1[$CellContext`r, $CellContext`x] \
$CellContext`\[Omega]1[$CellContext`r, $CellContext`x]) \
($CellContext`\[Rho][$CellContext`r, $CellContext`x] + \
$CellContext`f1[$CellContext`r, $CellContext`x] \
$CellContext`\[Omega]1[$CellContext`r, $CellContext`x]), 32]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.854023922042012*^9, 3.8540242536673603`*^9, 
   3.85402476583988*^9, 3.854050171906658*^9, 3.8540522057185802`*^9, 
   3.854052286331243*^9, 3.8544043375233717`*^9, 3.854457324316792*^9, 
   3.854481147689918*^9, 3.854656845650107*^9, 3.854919427963562*^9, 
   3.854952260109724*^9, 3.86666038074547*^9, 3.866816593983629*^9, 
   3.8670473387607813`*^9, 3.8670474300483923`*^9, 3.877195237638647*^9, 
   3.877217472117509*^9, 3.877217752908504*^9, 3.8772180120538607`*^9, 
   3.8772282251907*^9, 3.8774461598482637`*^9, 3.877446362329138*^9, 
   3.877446394583147*^9, 3.8774465274170856`*^9, 3.877449072361367*^9, 
   3.8807337548498707`*^9, 3.880740444411516*^9, 3.8807602415065107`*^9, 
   3.8815261932005157`*^9, 3.881586979046982*^9, 3.881587723920671*^9, 
   3.88319026522731*^9, 3.88327576313336*^9, 3.883276107867697*^9, 
   3.8832781539680243`*^9, 3.883306365727306*^9, 3.883696741727404*^9, 
   3.8846816282159643`*^9, 3.888066601391033*^9, 3.889178342279724*^9, 
   3.8891807073326683`*^9, 3.889182278298538*^9, 3.8892137544584084`*^9, 
   3.88970701861122*^9, 3.890819334407221*^9, 3.8912064819162292`*^9, 
   3.891292581712533*^9, 3.8913740968832817`*^9, 3.893626100410075*^9, 
   3.895093982069477*^9, 3.895351884703027*^9, 3.895673854978178*^9, 
   3.895674025074359*^9, 3.8956744367848577`*^9, 3.895675074988014*^9, {
   3.895675137272045*^9, 3.895675142125463*^9}, 3.895686505534062*^9, 
   3.895692694949675*^9, 3.895740314760895*^9, 3.895745111371502*^9, 
   3.895859029941229*^9, 3.895859621887735*^9, 3.895862892155036*^9, 
   3.8961774022273207`*^9, 3.896252526720703*^9, 3.896365111449259*^9, 
   3.896734377353861*^9, 3.9666675978913927`*^9, 3.966684158057252*^9, 
   3.994879882755438*^9, 3.994922155397176*^9, 3.995139564439538*^9, 
   3.9968632908583097`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"1043cfbe-246c-4441-908f-a7461cd537be"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"\[Rho]", "[", 
              RowBox[{"r", ",", "x"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"f1", "[", 
              RowBox[{"r", ",", "x"}], "]"}], " ", 
             RowBox[{"\[Omega]1", "[", 
              RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Rho]", "[", 
             RowBox[{"r", ",", "x"}], "]"}], "+", 
            RowBox[{
             RowBox[{"f1", "[", 
              RowBox[{"r", ",", "x"}], "]"}], " ", 
             RowBox[{"\[Omega]1", "[", 
              RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"f1", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"\[Rho]", "[", 
            RowBox[{"r", ",", "x"}], "]"}], "2"]}]], "0", "0", 
        FractionBox[
         RowBox[{
          RowBox[{"f1", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{"\[Omega]1", "[", 
           RowBox[{"r", ",", "x"}], "]"}]}], 
         RowBox[{"\[CapitalDelta]\[CurlyPhi]", " ", 
          SuperscriptBox[
           RowBox[{"\[Rho]", "[", 
            RowBox[{"r", ",", "x"}], "]"}], "2"]}]]},
       {"0", 
        FractionBox[
         RowBox[{
          RowBox[{"f1", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}], 
         RowBox[{"G", "[", 
          RowBox[{"r", ",", "x"}], "]"}]], "0", "0"},
       {"0", "0", 
        FractionBox[
         RowBox[{
          RowBox[{"f1", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}], 
         RowBox[{"G", "[", 
          RowBox[{"r", ",", "x"}], "]"}]], "0"},
       {
        FractionBox[
         RowBox[{
          RowBox[{"f1", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{"\[Omega]1", "[", 
           RowBox[{"r", ",", "x"}], "]"}]}], 
         RowBox[{"\[CapitalDelta]\[CurlyPhi]", " ", 
          SuperscriptBox[
           RowBox[{"\[Rho]", "[", 
            RowBox[{"r", ",", "x"}], "]"}], "2"]}]], "0", "0", 
        FractionBox[
         RowBox[{"f1", "[", 
          RowBox[{"r", ",", "x"}], "]"}], 
         RowBox[{
          SuperscriptBox["\[CapitalDelta]\[CurlyPhi]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"\[Rho]", "[", 
            RowBox[{"r", ",", "x"}], "]"}], "2"]}]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gUU = ", 
   MatrixForm[{{$CellContext`f1[$CellContext`r, $CellContext`x]^(-1) \
$CellContext`\[Rho][$CellContext`r, $CellContext`x]^(-2) \
(-$CellContext`\[Rho][$CellContext`r, $CellContext`x] + \
$CellContext`f1[$CellContext`r, $CellContext`x] \
$CellContext`\[Omega]1[$CellContext`r, $CellContext`x]) \
($CellContext`\[Rho][$CellContext`r, $CellContext`x] + \
$CellContext`f1[$CellContext`r, $CellContext`x] \
$CellContext`\[Omega]1[$CellContext`r, $CellContext`x]), 0, 
      0, $CellContext`\[CapitalDelta]\[CurlyPhi]^(-1) \
$CellContext`f1[$CellContext`r, $CellContext`x] \
$CellContext`\[Rho][$CellContext`r, $CellContext`x]^(-2) \
$CellContext`\[Omega]1[$CellContext`r, $CellContext`x]}, {
     0, $CellContext`f1[$CellContext`r, $CellContext`x] \
$CellContext`G[$CellContext`r, $CellContext`x]^(-1) $CellContext`\
\[CapitalDelta]r[$CellContext`r], 0, 0}, {
     0, 0, $CellContext`f1[$CellContext`r, $CellContext`x] \
$CellContext`G[$CellContext`r, $CellContext`x]^(-1) $CellContext`\
\[CapitalDelta]x[$CellContext`x], 
      0}, {$CellContext`\[CapitalDelta]\[CurlyPhi]^(-1) \
$CellContext`f1[$CellContext`r, $CellContext`x] \
$CellContext`\[Rho][$CellContext`r, $CellContext`x]^(-2) \
$CellContext`\[Omega]1[$CellContext`r, $CellContext`x], 0, 
      0, $CellContext`\[CapitalDelta]\[CurlyPhi]^(-2) \
$CellContext`f1[$CellContext`r, $CellContext`x] \
$CellContext`\[Rho][$CellContext`r, $CellContext`x]^(-2)}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.854023922042012*^9, 3.8540242536673603`*^9, 
   3.85402476583988*^9, 3.854050171906658*^9, 3.8540522057185802`*^9, 
   3.854052286331243*^9, 3.8544043375233717`*^9, 3.854457324316792*^9, 
   3.854481147689918*^9, 3.854656845650107*^9, 3.854919427963562*^9, 
   3.854952260109724*^9, 3.86666038074547*^9, 3.866816593983629*^9, 
   3.8670473387607813`*^9, 3.8670474300483923`*^9, 3.877195237638647*^9, 
   3.877217472117509*^9, 3.877217752908504*^9, 3.8772180120538607`*^9, 
   3.8772282251907*^9, 3.8774461598482637`*^9, 3.877446362329138*^9, 
   3.877446394583147*^9, 3.8774465274170856`*^9, 3.877449072361367*^9, 
   3.8807337548498707`*^9, 3.880740444411516*^9, 3.8807602415065107`*^9, 
   3.8815261932005157`*^9, 3.881586979046982*^9, 3.881587723920671*^9, 
   3.88319026522731*^9, 3.88327576313336*^9, 3.883276107867697*^9, 
   3.8832781539680243`*^9, 3.883306365727306*^9, 3.883696741727404*^9, 
   3.8846816282159643`*^9, 3.888066601391033*^9, 3.889178342279724*^9, 
   3.8891807073326683`*^9, 3.889182278298538*^9, 3.8892137544584084`*^9, 
   3.88970701861122*^9, 3.890819334407221*^9, 3.8912064819162292`*^9, 
   3.891292581712533*^9, 3.8913740968832817`*^9, 3.893626100410075*^9, 
   3.895093982069477*^9, 3.895351884703027*^9, 3.895673854978178*^9, 
   3.895674025074359*^9, 3.8956744367848577`*^9, 3.895675074988014*^9, {
   3.895675137272045*^9, 3.895675142125463*^9}, 3.895686505534062*^9, 
   3.895692694949675*^9, 3.895740314760895*^9, 3.895745111371502*^9, 
   3.895859029941229*^9, 3.895859621887735*^9, 3.895862892155036*^9, 
   3.8961774022273207`*^9, 3.896252526720703*^9, 3.896365111449259*^9, 
   3.896734377353861*^9, 3.9666675978913927`*^9, 3.966684158057252*^9, 
   3.994879882755438*^9, 3.994922155397176*^9, 3.995139564439538*^9, 
   3.9968632908662024`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"2c9c4a8a-983b-4590-a947-070d28198295"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU computed in \"\>", "\[InvisibleSpace]", 
   "0.009399000000001934`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["gUU computed in ", 0.009399000000001934, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.854023922042012*^9, 3.8540242536673603`*^9, 
   3.85402476583988*^9, 3.854050171906658*^9, 3.8540522057185802`*^9, 
   3.854052286331243*^9, 3.8544043375233717`*^9, 3.854457324316792*^9, 
   3.854481147689918*^9, 3.854656845650107*^9, 3.854919427963562*^9, 
   3.854952260109724*^9, 3.86666038074547*^9, 3.866816593983629*^9, 
   3.8670473387607813`*^9, 3.8670474300483923`*^9, 3.877195237638647*^9, 
   3.877217472117509*^9, 3.877217752908504*^9, 3.8772180120538607`*^9, 
   3.8772282251907*^9, 3.8774461598482637`*^9, 3.877446362329138*^9, 
   3.877446394583147*^9, 3.8774465274170856`*^9, 3.877449072361367*^9, 
   3.8807337548498707`*^9, 3.880740444411516*^9, 3.8807602415065107`*^9, 
   3.8815261932005157`*^9, 3.881586979046982*^9, 3.881587723920671*^9, 
   3.88319026522731*^9, 3.88327576313336*^9, 3.883276107867697*^9, 
   3.8832781539680243`*^9, 3.883306365727306*^9, 3.883696741727404*^9, 
   3.8846816282159643`*^9, 3.888066601391033*^9, 3.889178342279724*^9, 
   3.8891807073326683`*^9, 3.889182278298538*^9, 3.8892137544584084`*^9, 
   3.88970701861122*^9, 3.890819334407221*^9, 3.8912064819162292`*^9, 
   3.891292581712533*^9, 3.8913740968832817`*^9, 3.893626100410075*^9, 
   3.895093982069477*^9, 3.895351884703027*^9, 3.895673854978178*^9, 
   3.895674025074359*^9, 3.8956744367848577`*^9, 3.895675074988014*^9, {
   3.895675137272045*^9, 3.895675142125463*^9}, 3.895686505534062*^9, 
   3.895692694949675*^9, 3.895740314760895*^9, 3.895745111371502*^9, 
   3.895859029941229*^9, 3.895859621887735*^9, 3.895862892155036*^9, 
   3.8961774022273207`*^9, 3.896252526720703*^9, 3.896365111449259*^9, 
   3.896734377353861*^9, 3.9666675978913927`*^9, 3.966684158057252*^9, 
   3.994879882755438*^9, 3.994922155397176*^9, 3.995139564439538*^9, 
   3.9968632908717937`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"93b4a838-76fb-47b0-8741-1ee0c91a99a8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gamma computed in \"\>", "\[InvisibleSpace]", 
   "0.026173999999997477`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Gamma computed in ", 0.026173999999997477`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.854023922042012*^9, 3.8540242536673603`*^9, 
   3.85402476583988*^9, 3.854050171906658*^9, 3.8540522057185802`*^9, 
   3.854052286331243*^9, 3.8544043375233717`*^9, 3.854457324316792*^9, 
   3.854481147689918*^9, 3.854656845650107*^9, 3.854919427963562*^9, 
   3.854952260109724*^9, 3.86666038074547*^9, 3.866816593983629*^9, 
   3.8670473387607813`*^9, 3.8670474300483923`*^9, 3.877195237638647*^9, 
   3.877217472117509*^9, 3.877217752908504*^9, 3.8772180120538607`*^9, 
   3.8772282251907*^9, 3.8774461598482637`*^9, 3.877446362329138*^9, 
   3.877446394583147*^9, 3.8774465274170856`*^9, 3.877449072361367*^9, 
   3.8807337548498707`*^9, 3.880740444411516*^9, 3.8807602415065107`*^9, 
   3.8815261932005157`*^9, 3.881586979046982*^9, 3.881587723920671*^9, 
   3.88319026522731*^9, 3.88327576313336*^9, 3.883276107867697*^9, 
   3.8832781539680243`*^9, 3.883306365727306*^9, 3.883696741727404*^9, 
   3.8846816282159643`*^9, 3.888066601391033*^9, 3.889178342279724*^9, 
   3.8891807073326683`*^9, 3.889182278298538*^9, 3.8892137544584084`*^9, 
   3.88970701861122*^9, 3.890819334407221*^9, 3.8912064819162292`*^9, 
   3.891292581712533*^9, 3.8913740968832817`*^9, 3.893626100410075*^9, 
   3.895093982069477*^9, 3.895351884703027*^9, 3.895673854978178*^9, 
   3.895674025074359*^9, 3.8956744367848577`*^9, 3.895675074988014*^9, {
   3.895675137272045*^9, 3.895675142125463*^9}, 3.895686505534062*^9, 
   3.895692694949675*^9, 3.895740314760895*^9, 3.895745111371502*^9, 
   3.895859029941229*^9, 3.895859621887735*^9, 3.895862892155036*^9, 
   3.8961774022273207`*^9, 3.896252526720703*^9, 3.896365111449259*^9, 
   3.896734377353861*^9, 3.9666675978913927`*^9, 3.966684158057252*^9, 
   3.994879882755438*^9, 3.994922155397176*^9, 3.995139564439538*^9, 
   3.996863290911318*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"0c2e61a4-4296-4470-92ee-0f76b2d1489a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(dddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.04449800000000437`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(dddd) computed in ", 0.04449800000000437, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.854023922042012*^9, 3.8540242536673603`*^9, 
   3.85402476583988*^9, 3.854050171906658*^9, 3.8540522057185802`*^9, 
   3.854052286331243*^9, 3.8544043375233717`*^9, 3.854457324316792*^9, 
   3.854481147689918*^9, 3.854656845650107*^9, 3.854919427963562*^9, 
   3.854952260109724*^9, 3.86666038074547*^9, 3.866816593983629*^9, 
   3.8670473387607813`*^9, 3.8670474300483923`*^9, 3.877195237638647*^9, 
   3.877217472117509*^9, 3.877217752908504*^9, 3.8772180120538607`*^9, 
   3.8772282251907*^9, 3.8774461598482637`*^9, 3.877446362329138*^9, 
   3.877446394583147*^9, 3.8774465274170856`*^9, 3.877449072361367*^9, 
   3.8807337548498707`*^9, 3.880740444411516*^9, 3.8807602415065107`*^9, 
   3.8815261932005157`*^9, 3.881586979046982*^9, 3.881587723920671*^9, 
   3.88319026522731*^9, 3.88327576313336*^9, 3.883276107867697*^9, 
   3.8832781539680243`*^9, 3.883306365727306*^9, 3.883696741727404*^9, 
   3.8846816282159643`*^9, 3.888066601391033*^9, 3.889178342279724*^9, 
   3.8891807073326683`*^9, 3.889182278298538*^9, 3.8892137544584084`*^9, 
   3.88970701861122*^9, 3.890819334407221*^9, 3.8912064819162292`*^9, 
   3.891292581712533*^9, 3.8913740968832817`*^9, 3.893626100410075*^9, 
   3.895093982069477*^9, 3.895351884703027*^9, 3.895673854978178*^9, 
   3.895674025074359*^9, 3.8956744367848577`*^9, 3.895675074988014*^9, {
   3.895675137272045*^9, 3.895675142125463*^9}, 3.895686505534062*^9, 
   3.895692694949675*^9, 3.895740314760895*^9, 3.895745111371502*^9, 
   3.895859029941229*^9, 3.895859621887735*^9, 3.895862892155036*^9, 
   3.8961774022273207`*^9, 3.896252526720703*^9, 3.896365111449259*^9, 
   3.896734377353861*^9, 3.9666675978913927`*^9, 3.966684158057252*^9, 
   3.994879882755438*^9, 3.994922155397176*^9, 3.995139564439538*^9, 
   3.996863290961266*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"05925f0c-09df-4564-81e0-681bc26be8a9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(Uddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.07563999999999993`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(Uddd) computed in ", 0.07563999999999993, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.854023922042012*^9, 3.8540242536673603`*^9, 
   3.85402476583988*^9, 3.854050171906658*^9, 3.8540522057185802`*^9, 
   3.854052286331243*^9, 3.8544043375233717`*^9, 3.854457324316792*^9, 
   3.854481147689918*^9, 3.854656845650107*^9, 3.854919427963562*^9, 
   3.854952260109724*^9, 3.86666038074547*^9, 3.866816593983629*^9, 
   3.8670473387607813`*^9, 3.8670474300483923`*^9, 3.877195237638647*^9, 
   3.877217472117509*^9, 3.877217752908504*^9, 3.8772180120538607`*^9, 
   3.8772282251907*^9, 3.8774461598482637`*^9, 3.877446362329138*^9, 
   3.877446394583147*^9, 3.8774465274170856`*^9, 3.877449072361367*^9, 
   3.8807337548498707`*^9, 3.880740444411516*^9, 3.8807602415065107`*^9, 
   3.8815261932005157`*^9, 3.881586979046982*^9, 3.881587723920671*^9, 
   3.88319026522731*^9, 3.88327576313336*^9, 3.883276107867697*^9, 
   3.8832781539680243`*^9, 3.883306365727306*^9, 3.883696741727404*^9, 
   3.8846816282159643`*^9, 3.888066601391033*^9, 3.889178342279724*^9, 
   3.8891807073326683`*^9, 3.889182278298538*^9, 3.8892137544584084`*^9, 
   3.88970701861122*^9, 3.890819334407221*^9, 3.8912064819162292`*^9, 
   3.891292581712533*^9, 3.8913740968832817`*^9, 3.893626100410075*^9, 
   3.895093982069477*^9, 3.895351884703027*^9, 3.895673854978178*^9, 
   3.895674025074359*^9, 3.8956744367848577`*^9, 3.895675074988014*^9, {
   3.895675137272045*^9, 3.895675142125463*^9}, 3.895686505534062*^9, 
   3.895692694949675*^9, 3.895740314760895*^9, 3.895745111371502*^9, 
   3.895859029941229*^9, 3.895859621887735*^9, 3.895862892155036*^9, 
   3.8961774022273207`*^9, 3.896252526720703*^9, 3.896365111449259*^9, 
   3.896734377353861*^9, 3.9666675978913927`*^9, 3.966684158057252*^9, 
   3.994879882755438*^9, 3.994922155397176*^9, 3.995139564439538*^9, 
   3.996863291012765*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"969d2358-439a-4370-a6ee-69944411b700"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ricci computed in \"\>", "\[InvisibleSpace]", 
   "0.027856999999997356`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Ricci computed in ", 0.027856999999997356`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.854023922042012*^9, 3.8540242536673603`*^9, 
   3.85402476583988*^9, 3.854050171906658*^9, 3.8540522057185802`*^9, 
   3.854052286331243*^9, 3.8544043375233717`*^9, 3.854457324316792*^9, 
   3.854481147689918*^9, 3.854656845650107*^9, 3.854919427963562*^9, 
   3.854952260109724*^9, 3.86666038074547*^9, 3.866816593983629*^9, 
   3.8670473387607813`*^9, 3.8670474300483923`*^9, 3.877195237638647*^9, 
   3.877217472117509*^9, 3.877217752908504*^9, 3.8772180120538607`*^9, 
   3.8772282251907*^9, 3.8774461598482637`*^9, 3.877446362329138*^9, 
   3.877446394583147*^9, 3.8774465274170856`*^9, 3.877449072361367*^9, 
   3.8807337548498707`*^9, 3.880740444411516*^9, 3.8807602415065107`*^9, 
   3.8815261932005157`*^9, 3.881586979046982*^9, 3.881587723920671*^9, 
   3.88319026522731*^9, 3.88327576313336*^9, 3.883276107867697*^9, 
   3.8832781539680243`*^9, 3.883306365727306*^9, 3.883696741727404*^9, 
   3.8846816282159643`*^9, 3.888066601391033*^9, 3.889178342279724*^9, 
   3.8891807073326683`*^9, 3.889182278298538*^9, 3.8892137544584084`*^9, 
   3.88970701861122*^9, 3.890819334407221*^9, 3.8912064819162292`*^9, 
   3.891292581712533*^9, 3.8913740968832817`*^9, 3.893626100410075*^9, 
   3.895093982069477*^9, 3.895351884703027*^9, 3.895673854978178*^9, 
   3.895674025074359*^9, 3.8956744367848577`*^9, 3.895675074988014*^9, {
   3.895675137272045*^9, 3.895675142125463*^9}, 3.895686505534062*^9, 
   3.895692694949675*^9, 3.895740314760895*^9, 3.895745111371502*^9, 
   3.895859029941229*^9, 3.895859621887735*^9, 3.895862892155036*^9, 
   3.8961774022273207`*^9, 3.896252526720703*^9, 3.896365111449259*^9, 
   3.896734377353861*^9, 3.9666675978913927`*^9, 3.966684158057252*^9, 
   3.994879882755438*^9, 3.994922155397176*^9, 3.995139564439538*^9, 
   3.9968632910416327`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"61797209-8744-4696-ad24-b8ec26b97058"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weyl computed in \"\>", "\[InvisibleSpace]", 
   "0.11047200000000146`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Weyl computed in ", 0.11047200000000146`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.854023922042012*^9, 3.8540242536673603`*^9, 
   3.85402476583988*^9, 3.854050171906658*^9, 3.8540522057185802`*^9, 
   3.854052286331243*^9, 3.8544043375233717`*^9, 3.854457324316792*^9, 
   3.854481147689918*^9, 3.854656845650107*^9, 3.854919427963562*^9, 
   3.854952260109724*^9, 3.86666038074547*^9, 3.866816593983629*^9, 
   3.8670473387607813`*^9, 3.8670474300483923`*^9, 3.877195237638647*^9, 
   3.877217472117509*^9, 3.877217752908504*^9, 3.8772180120538607`*^9, 
   3.8772282251907*^9, 3.8774461598482637`*^9, 3.877446362329138*^9, 
   3.877446394583147*^9, 3.8774465274170856`*^9, 3.877449072361367*^9, 
   3.8807337548498707`*^9, 3.880740444411516*^9, 3.8807602415065107`*^9, 
   3.8815261932005157`*^9, 3.881586979046982*^9, 3.881587723920671*^9, 
   3.88319026522731*^9, 3.88327576313336*^9, 3.883276107867697*^9, 
   3.8832781539680243`*^9, 3.883306365727306*^9, 3.883696741727404*^9, 
   3.8846816282159643`*^9, 3.888066601391033*^9, 3.889178342279724*^9, 
   3.8891807073326683`*^9, 3.889182278298538*^9, 3.8892137544584084`*^9, 
   3.88970701861122*^9, 3.890819334407221*^9, 3.8912064819162292`*^9, 
   3.891292581712533*^9, 3.8913740968832817`*^9, 3.893626100410075*^9, 
   3.895093982069477*^9, 3.895351884703027*^9, 3.895673854978178*^9, 
   3.895674025074359*^9, 3.8956744367848577`*^9, 3.895675074988014*^9, {
   3.895675137272045*^9, 3.895675142125463*^9}, 3.895686505534062*^9, 
   3.895692694949675*^9, 3.895740314760895*^9, 3.895745111371502*^9, 
   3.895859029941229*^9, 3.895859621887735*^9, 3.895862892155036*^9, 
   3.8961774022273207`*^9, 3.896252526720703*^9, 3.896365111449259*^9, 
   3.896734377353861*^9, 3.9666675978913927`*^9, 3.966684158057252*^9, 
   3.994879882755438*^9, 3.994922155397176*^9, 3.995139564439538*^9, 
   3.996863291151121*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"ca5620d5-6ba4-40ca-ac84-e1b2c7de2832"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Einstein computed in \"\>", "\[InvisibleSpace]", 
   "0.021943999999997743`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Einstein computed in ", 0.021943999999997743`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.854023922042012*^9, 3.8540242536673603`*^9, 
   3.85402476583988*^9, 3.854050171906658*^9, 3.8540522057185802`*^9, 
   3.854052286331243*^9, 3.8544043375233717`*^9, 3.854457324316792*^9, 
   3.854481147689918*^9, 3.854656845650107*^9, 3.854919427963562*^9, 
   3.854952260109724*^9, 3.86666038074547*^9, 3.866816593983629*^9, 
   3.8670473387607813`*^9, 3.8670474300483923`*^9, 3.877195237638647*^9, 
   3.877217472117509*^9, 3.877217752908504*^9, 3.8772180120538607`*^9, 
   3.8772282251907*^9, 3.8774461598482637`*^9, 3.877446362329138*^9, 
   3.877446394583147*^9, 3.8774465274170856`*^9, 3.877449072361367*^9, 
   3.8807337548498707`*^9, 3.880740444411516*^9, 3.8807602415065107`*^9, 
   3.8815261932005157`*^9, 3.881586979046982*^9, 3.881587723920671*^9, 
   3.88319026522731*^9, 3.88327576313336*^9, 3.883276107867697*^9, 
   3.8832781539680243`*^9, 3.883306365727306*^9, 3.883696741727404*^9, 
   3.8846816282159643`*^9, 3.888066601391033*^9, 3.889178342279724*^9, 
   3.8891807073326683`*^9, 3.889182278298538*^9, 3.8892137544584084`*^9, 
   3.88970701861122*^9, 3.890819334407221*^9, 3.8912064819162292`*^9, 
   3.891292581712533*^9, 3.8913740968832817`*^9, 3.893626100410075*^9, 
   3.895093982069477*^9, 3.895351884703027*^9, 3.895673854978178*^9, 
   3.895674025074359*^9, 3.8956744367848577`*^9, 3.895675074988014*^9, {
   3.895675137272045*^9, 3.895675142125463*^9}, 3.895686505534062*^9, 
   3.895692694949675*^9, 3.895740314760895*^9, 3.895745111371502*^9, 
   3.895859029941229*^9, 3.895859621887735*^9, 3.895862892155036*^9, 
   3.8961774022273207`*^9, 3.896252526720703*^9, 3.896365111449259*^9, 
   3.896734377353861*^9, 3.9666675978913927`*^9, 3.966684158057252*^9, 
   3.994879882755438*^9, 3.994922155397176*^9, 3.995139564439538*^9, 
   3.996863291175564*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"66303e65-dfef-4588-826f-eb27f480083a"],

Cell[BoxData["\<\"All tasks completed in 0.32764 seconds\"\>"], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.854023922042012*^9, 3.8540242536673603`*^9, 
   3.85402476583988*^9, 3.854050171906658*^9, 3.8540522057185802`*^9, 
   3.854052286331243*^9, 3.8544043375233717`*^9, 3.854457324316792*^9, 
   3.854481147689918*^9, 3.854656845650107*^9, 3.854919427963562*^9, 
   3.854952260109724*^9, 3.86666038074547*^9, 3.866816593983629*^9, 
   3.8670473387607813`*^9, 3.8670474300483923`*^9, 3.877195237638647*^9, 
   3.877217472117509*^9, 3.877217752908504*^9, 3.8772180120538607`*^9, 
   3.8772282251907*^9, 3.8774461598482637`*^9, 3.877446362329138*^9, 
   3.877446394583147*^9, 3.8774465274170856`*^9, 3.877449072361367*^9, 
   3.8807337548498707`*^9, 3.880740444411516*^9, 3.8807602415065107`*^9, 
   3.8815261932005157`*^9, 3.881586979046982*^9, 3.881587723920671*^9, 
   3.88319026522731*^9, 3.88327576313336*^9, 3.883276107867697*^9, 
   3.8832781539680243`*^9, 3.883306365727306*^9, 3.883696741727404*^9, 
   3.8846816282159643`*^9, 3.888066601391033*^9, 3.889178342279724*^9, 
   3.8891807073326683`*^9, 3.889182278298538*^9, 3.8892137544584084`*^9, 
   3.88970701861122*^9, 3.890819334407221*^9, 3.8912064819162292`*^9, 
   3.891292581712533*^9, 3.8913740968832817`*^9, 3.893626100410075*^9, 
   3.895093982069477*^9, 3.895351884703027*^9, 3.895673854978178*^9, 
   3.895674025074359*^9, 3.8956744367848577`*^9, 3.895675074988014*^9, {
   3.895675137272045*^9, 3.895675142125463*^9}, 3.895686505534062*^9, 
   3.895692694949675*^9, 3.895740314760895*^9, 3.895745111371502*^9, 
   3.895859029941229*^9, 3.895859621887735*^9, 3.895862892155036*^9, 
   3.8961774022273207`*^9, 3.896252526720703*^9, 3.896365111449259*^9, 
   3.896734377353861*^9, 3.9666675978913927`*^9, 3.966684158057252*^9, 
   3.994879882755438*^9, 3.994922155397176*^9, 3.995139564439538*^9, 
   3.996863291178734*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"cc05ff08-be96-4832-874d-0afb0fa3e0ee"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ad", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"At1", "[", 
     RowBox[{"r", ",", "x"}], "]"}], ",", "0", ",", "0", ",", 
    RowBox[{"A\[Phi]1", "[", 
     RowBox[{"r", ",", "x"}], "]"}]}], "}"}]}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.601049113107828*^9, 3.601049149832061*^9}, {
   3.601055807304289*^9, 3.601055809878304*^9}, {3.605905517056562*^9, 
   3.605905517630888*^9}, {3.636731800389915*^9, 3.636731800564364*^9}, 
   3.636741249233128*^9, {3.636807905756733*^9, 3.636807918556183*^9}, {
   3.636913885068679*^9, 3.636913891244872*^9}, {3.63691398928015*^9, 
   3.636913992220817*^9}, 3.636915848643142*^9, 3.636971252972102*^9, {
   3.866573500902603*^9, 3.866573552658959*^9}, {3.877217758533922*^9, 
   3.8772177608632393`*^9}, {3.895647700188312*^9, 3.895647700462481*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"0b7eee5f-e5a7-4351-83e2-fe473e0344d5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"At1", "[", 
    RowBox[{"r", ",", "x"}], "]"}], ",", "0", ",", "0", ",", 
   RowBox[{"A\[Phi]1", "[", 
    RowBox[{"r", ",", "x"}], "]"}]}], "}"}]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.895673856532745*^9, 3.895674026113429*^9, 
  3.8956744384954557`*^9, 3.895675076002304*^9, 3.895675143291933*^9, 
  3.895686506682773*^9, 3.895692695361413*^9, 3.895740315761125*^9, 
  3.895745112275155*^9, 3.89585903047987*^9, 3.895859622728828*^9, 
  3.8958602980774183`*^9, 3.895862893266344*^9, 3.8961774031463537`*^9, 
  3.8962525279077597`*^9, 3.896365112402573*^9, 3.8967343869186487`*^9, 
  3.966667599504162*^9, 3.9666841590122547`*^9, 3.994879884455431*^9, 
  3.994922158263796*^9, 3.995139565626494*^9, 3.996863292459261*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"341ec6e3-5296-4bd8-b4cc-ec3da82c9567"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  StyleBox[
   RowBox[{"Maxwell", " ", "Tensor", " ", "F\[Mu]\[Nu]"}],
   FontColor->RGBColor[1, 0.5, 0]], " ", "*)"}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.601120289053251*^9, 3.601120305636418*^9}, {
   3.601405234643517*^9, 3.601405239203815*^9}, 3.636741249233296*^9, 
   3.636915848643245*^9, 3.636971252972304*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"5a58e977-3e03-4500-8876-f85e0f64d4bb"],

Cell[BoxData[
 RowBox[{"Fdd2", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"covD", "[", "Ad", "]"}], "-", 
    RowBox[{"Transpose", "[", 
     RowBox[{"covD", "[", "Ad", "]"}], "]"}]}], "]"}]}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.601120249078069*^9, 3.601120249078441*^9}, {
   3.636740405506716*^9, 3.636740407544553*^9}, 3.636741249233369*^9, 
   3.636915848643289*^9, 3.63697125297237*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"af091b06-69ca-4516-8ae0-9068bba2a493"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      SuperscriptBox["At1", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "x"}], "]"}], ",", 
     RowBox[{
      SuperscriptBox["At1", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "x"}], "]"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       SuperscriptBox["At1", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}]}], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      RowBox[{
       SuperscriptBox["A\[Phi]1", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       SuperscriptBox["At1", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}]}], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      RowBox[{
       SuperscriptBox["A\[Phi]1", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      SuperscriptBox["A\[Phi]1", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "x"}], "]"}], ",", 
     RowBox[{
      SuperscriptBox["A\[Phi]1", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "x"}], "]"}], ",", "0"}], "}"}]}], "}"}]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.60112027031686*^9, 3.601123486914728*^9, 3.601129844681763*^9, 
   3.601131026546697*^9, 3.601132682601031*^9, 3.601137466246743*^9, 
   3.601141275515166*^9, 3.601146196014956*^9, 3.601148249603104*^9, 
   3.60120392592732*^9, 3.601206815845607*^9, 3.601221364648917*^9, 
   3.601228961723568*^9, 3.601286292680764*^9, 3.60128858013461*^9, 
   3.601289110583522*^9, 3.601289160852363*^9, 3.60128948151647*^9, 
   3.601294126206571*^9, 3.601294411782096*^9, 3.601297861504713*^9, 
   3.601310649494417*^9, 3.601317055648075*^9, 3.601318643755664*^9, 
   3.601319238163123*^9, 3.60137743382972*^9, 3.601377476737581*^9, 
   3.601405140384519*^9, 3.60165885219469*^9, 3.601663140204148*^9, 
   3.6019232682162037`*^9, 3.601924760668334*^9, 3.601925652078554*^9, 
   3.6019257025866823`*^9, 3.601925850517815*^9, 3.601926258121614*^9, 
   3.601928923709349*^9, 3.605905529273499*^9, 3.605907342467967*^9, 
   3.60590773389869*^9, 3.605909184276017*^9, 3.606135364281646*^9, 
   3.606136069050147*^9, 3.632094709328359*^9, 3.632703990708838*^9, 
   3.633090172581726*^9, 3.633803860871653*^9, 3.634665568980525*^9, 
   3.634904144639728*^9, 3.635685087066678*^9, 3.636737098501798*^9, 
   3.636737150974375*^9, 3.636737675476784*^9, 3.636737861615754*^9, 
   3.636737913088026*^9, 3.636738162550637*^9, 3.636738752909515*^9, 
   3.636738860644811*^9, 3.63673908477567*^9, 3.636739634865841*^9, 
   3.636739697403908*^9, 3.636739792521351*^9, 3.636740167638245*^9, 
   3.636740249718861*^9, 3.636740336174376*^9, 3.636740371273989*^9, 
   3.636740408240557*^9, 3.636740519523467*^9, 3.636740584013173*^9, 
   3.636740695612343*^9, 3.636741130446776*^9, 3.636741249233449*^9, 
   3.636741358198545*^9, 3.63674149930973*^9, 3.636760141958548*^9, 
   3.636793025235567*^9, 3.636798791307114*^9, 3.636798823190949*^9, 
   3.636807948699442*^9, 3.63680864864162*^9, 3.6368100918631*^9, 
   3.636913781626601*^9, 3.636913996128535*^9, 3.636915848643337*^9, 
   3.636917302005352*^9, 3.636970287445582*^9, 3.636970429619353*^9, 
   3.636970512264796*^9, 3.636970561964584*^9, 3.636971022026404*^9, 
   3.636971252972492*^9, 3.636971517725315*^9, 3.866573526388657*^9, 
   3.866573559409276*^9, 3.866607801772084*^9, 3.86663099185848*^9, 
   3.866631268279751*^9, 3.8666345274027233`*^9, 3.866660383797222*^9, 
   3.8668165970729313`*^9, 3.867047341545683*^9, 3.867047432024712*^9, 
   3.8771952416931963`*^9, 3.877217475227813*^9, 3.877217763025688*^9, 
   3.877218017689575*^9, 3.87722822626932*^9, 3.877446160141704*^9, {
   3.8774463666926937`*^9, 3.8774463966765203`*^9}, 3.877446529706361*^9, 
   3.8774490732204847`*^9, 3.8807337582297564`*^9, 3.8807404461419888`*^9, 
   3.8807602427897778`*^9, 3.881526195217485*^9, 3.881586980836879*^9, 
   3.8815877264356403`*^9, 3.883190267641185*^9, 3.883275765265112*^9, 
   3.883276109988615*^9, 3.883278156711907*^9, 3.8833063685981083`*^9, 
   3.883696744891584*^9, 3.8846816320770493`*^9, 3.888066603979896*^9, 
   3.889178355824065*^9, 3.889180707860993*^9, 3.889182278749627*^9, 
   3.8892137556521387`*^9, 3.889707020553977*^9, 3.890819335388467*^9, 
   3.891206484062495*^9, 3.891292584615602*^9, 3.8913740981889143`*^9, 
   3.893626102710799*^9, 3.895093984802238*^9, 3.89535188684538*^9, 
   3.89567385808601*^9, 3.895674027640431*^9, 3.895674440182681*^9, 
   3.8956750774893847`*^9, 3.8956751449438543`*^9, 3.895686509018985*^9, 
   3.895692695542471*^9, 3.895740315872552*^9, 3.895745112346367*^9, 
   3.895859030600247*^9, 3.895859622854169*^9, 3.8958628934242067`*^9, 
   3.896177404627122*^9, 3.896252528903143*^9, 3.8963651235405912`*^9, 
   3.896734387259097*^9, 3.9666676006825647`*^9, 3.9666841702284937`*^9, 
   3.994879885988421*^9, 3.99492215982624*^9, 3.995139567145624*^9, 
   3.996863293832409*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"f0e8a3ec-88e3-43ea-8f27-97478d8f3aea"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Fdd", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"-", 
         RowBox[{
          SuperscriptBox["A", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], ",", "0", ",", "0"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SuperscriptBox["A", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], ",", "0", ",", "0", ",", 
        "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
  "  ", "*)"}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.60105585469349*^9, 3.601055859583158*^9}, 
   3.601120318884199*^9, 3.636741249233566*^9, 3.636915848643419*^9, 
   3.636971252972589*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"84ce6b50-f590-4260-b4db-9132f630384d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "    ", 
   StyleBox[
    RowBox[{"Maxwell", " ", 
     RowBox[{"equations", ":", " "}]}],
    FontColor->RGBColor[1, 0.5, 0]], "  ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"MaxEq", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"covDiv", "[", 
      RowBox[{
       RowBox[{"Raise", "[", 
        RowBox[{"Fdd2", ",", "1", ",", "2"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", "2"}], "}"}]}], "]"}], "]"}]}], 
   ";"}]}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.60192516308398*^9, 3.601925200441308*^9}, 
   3.636741249233636*^9, 3.636915848643463*^9, 3.636971252972698*^9, 
   3.883696747280964*^9, 3.9968633061155252`*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"1e4ea25b-db62-41c2-98bf-a1ff66068964"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "  ", 
   StyleBox[
    RowBox[{"Einsten", " ", "equations", " ", 
     RowBox[{"(", 
      RowBox[{"with", " ", "Maxwell", " ", "T\[Mu]\[Nu]"}], ")"}]}],
    FontColor->RGBColor[1, 0.5, 0]], 
   StyleBox["   ",
    FontColor->RGBColor[1, 0.5, 0]], "*)"}], " "}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.601120373147964*^9, 3.601120377942231*^9}, {
   3.601380190250628*^9, 3.60138021782713*^9}, {3.601383180027225*^9, 
   3.601383181823896*^9}, {3.601405247309867*^9, 3.60140525089518*^9}, {
   3.60140532175077*^9, 3.601405330740342*^9}, 3.6367412492338*^9, 
   3.636915848643566*^9, 3.636971252972885*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"3cc1e024-658c-44bf-8061-43aad529e53a"],

Cell[BoxData[
 RowBox[{"\[Kappa]", ":=", "2"}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.601405309196209*^9, 3.601405317463053*^9}, 
   3.636741249233876*^9, 3.636915848643612*^9, 3.636971252973044*^9},
 CellLabel->"In[10]:=",ExpressionUUID->"e606ddb9-2adf-4598-9a00-aeb45a07dfef"],

Cell[BoxData[
 RowBox[{
  RowBox[{"emUd", "=", 
   RowBox[{"EUd", "+", 
    RowBox[{"0", "*", "\[CapitalLambda]", "*", 
     RowBox[{"IdentityMatrix", "[", "4", "]"}]}], "-", " ", 
    RowBox[{"\[Kappa]", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"multiDot", "[", 
        RowBox[{
         RowBox[{"Raise", "[", 
          RowBox[{"Fdd2", ",", "1"}], "]"}], ",", 
         RowBox[{"Raise", "[", 
          RowBox[{"Fdd2", ",", "2"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "2"}], "}"}]}], "]"}], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"IdentityMatrix", "[", "4", "]"}], " ", 
        RowBox[{"multiDot", "[", 
         RowBox[{
          RowBox[{"Raise", "[", 
           RowBox[{"Fdd2", ",", "1", ",", "2"}], "]"}], ",", "Fdd2", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "2"}], "}"}]}], "]"}]}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.601045223864675*^9, 3.601045290710701*^9}, {
   3.601045504265298*^9, 3.601045534970381*^9}, {3.601046944578051*^9, 
   3.601046945242075*^9}, {3.601048435541311*^9, 3.601048445339408*^9}, {
   3.601048564676231*^9, 3.601048564948464*^9}, {3.601049384845447*^9, 
   3.601049387565619*^9}, {3.601055872579019*^9, 3.60105587539359*^9}, 
   3.601057470965574*^9, {3.601146651450677*^9, 3.601146655011313*^9}, {
   3.601229108174853*^9, 3.601229108417302*^9}, {3.601288466350986*^9, 
   3.601288474783054*^9}, {3.601289081856725*^9, 3.601289083798072*^9}, {
   3.601289140732974*^9, 3.601289141332199*^9}, {3.601294127835282*^9, 
   3.601294135200949*^9}, {3.601310651205269*^9, 3.601310679575271*^9}, {
   3.601310720120493*^9, 3.601310723373061*^9}, {3.601317352112833*^9, 
   3.601317379459527*^9}, {3.601317824877978*^9, 3.60131787942225*^9}, {
   3.601405334100706*^9, 3.601405336829709*^9}, {3.605909112520211*^9, 
   3.605909134739451*^9}, {3.605909165461996*^9, 3.605909169019055*^9}, 
   3.636741249233948*^9, {3.636807399713192*^9, 3.636807401185988*^9}, 
   3.636915848643656*^9, 3.63697125297315*^9, 3.996863302171907*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"753a1230-e544-46c8-8326-44ccd1f3cedb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"simemUd", "=", 
   RowBox[{"Simplify", "[", "emUd", "]"}]}], ";"}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.601294429312933*^9, 3.601294431790687*^9}, {
   3.601318990220496*^9, 3.601318995655804*^9}, 3.601319267452727*^9, {
   3.601377477751665*^9, 3.601377488825781*^9}, 3.636741249234125*^9, {
   3.636808030318908*^9, 3.636808034695854*^9}, 3.636915848643764*^9, 
   3.636971252973364*^9, {3.996863311110972*^9, 3.996863314003413*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"0ae9f8e5-eeff-4a2f-8919-f0a6a9661330"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f1", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"r", "+", 
       RowBox[{
        SuperscriptBox["B", "2"], " ", 
        SuperscriptBox["r", "3"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "r"}], "+", 
       RowBox[{"m", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], ")"}]}]}], 
      ")"}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "B", " ", "d0", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "m"}], "-", "r"}], ")"}], " ", "r", " ", "x"}], 
       "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["B", "3"], " ", "d0", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["r", "2"], " ", "x"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["d0", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["B", "2"], " ", 
              SuperscriptBox["m", "2"], " ", "r"}], "+", 
             RowBox[{"2", " ", "m"}], "-", "r"}], ")"}]}], "+", "r"}], ")"}], 
        " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{"r", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "r"}], "+", 
                RowBox[{"m", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   RowBox[{
                    SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], 
                  ")"}]}]}], ")"}], " ", 
              SuperscriptBox["x", "2"]}]}], ")"}]}]}]]}]}], ")"}], 
     "2"]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]1", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], ":=", "\[Omega]10"}]}], "Input",
 CellChangeTimes->{{3.854023972958827*^9, 3.8540240234189*^9}, {
   3.854024183233204*^9, 3.854024189665759*^9}, {3.854024774937646*^9, 
   3.854024778635428*^9}, {3.8540501925554237`*^9, 3.8540502188569098`*^9}, 
   3.854050262364532*^9, {3.854052175960245*^9, 3.854052199369217*^9}, {
   3.8540522689213867`*^9, 3.854052275724584*^9}, {3.866573371994389*^9, 
   3.866573413491724*^9}, 3.866573655715228*^9, {3.866573727346898*^9, 
   3.866573729412697*^9}, 3.8665737783220863`*^9, 3.8665740210251913`*^9, {
   3.866630433249102*^9, 3.866630448558137*^9}, 3.8666305371546803`*^9, 
   3.8666305893478203`*^9, 3.866630650498437*^9, 3.8666306940833178`*^9, {
   3.8666604029506197`*^9, 3.866660412145007*^9}, {3.866660508555369*^9, 
   3.866660510283238*^9}, 3.866660558893133*^9, {3.8666605977482243`*^9, 
   3.8666606004978733`*^9}, {3.866816231589385*^9, 3.866816247456904*^9}, 
   3.8668164677165527`*^9, 3.866816499656571*^9, 3.8668167197940607`*^9, 
   3.867043948875164*^9, 3.867044064165773*^9, {3.877195261653282*^9, 
   3.877195281083536*^9}, 3.877195317682782*^9, 3.877195681083105*^9, {
   3.87721737576434*^9, 3.877217403259501*^9}, {3.8772174936293087`*^9, 
   3.877217506443507*^9}, {3.877446065171241*^9, 3.877446068367454*^9}, {
   3.8807337864423637`*^9, 3.880733807173543*^9}, 3.8807339917949677`*^9, 
   3.880734279144238*^9, 3.8831893461126623`*^9, 3.8831894120587683`*^9, {
   3.8831895407560053`*^9, 3.8831896385599813`*^9}, {3.883190010662545*^9, 
   3.883190016551215*^9}, {3.883190099364609*^9, 3.883190122708499*^9}, {
   3.883190171781168*^9, 3.883190194954002*^9}, 3.883190253100706*^9, 
   3.883275378196692*^9, {3.8832757297149467`*^9, 3.883275749205977*^9}, 
   3.883276061088738*^9, 3.883276101170693*^9, {3.883276537314101*^9, 
   3.88327659878187*^9}, 3.8832766671725683`*^9, 3.883276744061694*^9, 
   3.883276986589649*^9, {3.88327796178195*^9, 3.883277975369563*^9}, 
   3.8832780216494493`*^9, {3.883278083538183*^9, 3.883278121082295*^9}, 
   3.88327826020289*^9, 3.88327841695138*^9, {3.8832784503312883`*^9, 
   3.8832784541581507`*^9}, {3.8832785387728558`*^9, 3.883278564374956*^9}, 
   3.883621608239441*^9, {3.888065699434556*^9, 3.888065759490205*^9}, {
   3.891293005242416*^9, 3.8912930177873173`*^9}, {3.891293225372251*^9, 
   3.891293255723585*^9}, {3.8912933030458183`*^9, 3.891293325580221*^9}, 
   3.891293413119103*^9, {3.891374118705884*^9, 3.891374150510023*^9}, {
   3.89137418240168*^9, 3.891374189616602*^9}, {3.891374219692893*^9, 
   3.891374297542595*^9}, {3.893626196729109*^9, 3.8936262085140877`*^9}, 
   3.893626295448477*^9, {3.893626912319446*^9, 3.8936269178001757`*^9}, {
   3.8936270738428297`*^9, 3.893627141524544*^9}, 3.895093802811083*^9, 
   3.895093857098093*^9, {3.895095238405129*^9, 3.895095252787281*^9}, {
   3.8956478083973417`*^9, 3.895647812598963*^9}, {3.8956736652185287`*^9, 
   3.895673675917447*^9}, {3.895673847934239*^9, 3.8956738481301928`*^9}, {
   3.8956744098430367`*^9, 3.895674410215687*^9}, {3.895740274904934*^9, 
   3.895740287403162*^9}, 3.89574593515193*^9, 3.895860008125143*^9, {
   3.895860062955998*^9, 3.89586006922616*^9}, {3.895863664842772*^9, 
   3.895863666291353*^9}, {3.966667774080101*^9, 3.966667783259935*^9}, 
   3.96666798252465*^9, {3.9666841346727867`*^9, 3.966684146995915*^9}, 
   3.994879871763606*^9, 3.9948801194968367`*^9},
 CellLabel->"In[14]:=",ExpressionUUID->"326f4dc5-4de1-41ab-b654-c25aa59f542f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Rho]", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
  SqrtBox[
   FractionBox[
    RowBox[{"r", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["B", "2"], " ", 
        SuperscriptBox["r", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "r"}], "+", 
       RowBox[{"m", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], ")"}]}]}], ")"}],
      " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["x", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["B", "2"], " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["x", "2"]}]}], ")"}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["B", "2"], " ", "r", " ", 
        RowBox[{"(", 
         RowBox[{"r", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "r"}], "+", 
             RowBox[{"m", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{
                 SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], ")"}]}]}], 
            ")"}], " ", 
           SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}], "2"]]]}]], "Input",\

 CellChangeTimes->{{3.96663028126*^9, 3.966630305750169*^9}, {
   3.966630592127582*^9, 3.966630598666304*^9}, 3.966630690961236*^9, {
   3.966667834510386*^9, 3.966667837972369*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"a627eb48-affe-421d-8c7d-247837285059"],

Cell[BoxData[
 RowBox[{
  RowBox[{"G", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["B", "4"], " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["B", "2"], " ", "r", " ", 
       RowBox[{"(", 
        RowBox[{"r", "+", 
         RowBox[{"2", " ", "m", " ", 
          SuperscriptBox["x", "2"]}], "-", 
         RowBox[{"r", " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}], "2"]]}]], "Input",
 CellChangeTimes->{{3.966630440209519*^9, 3.966630445068934*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"014edce1-f369-40c1-93ff-aae7af86a258"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalDelta]x", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "-", 
     SuperscriptBox["x", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["B", "2"], " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["x", "2"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]r", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["B", "2"], " ", 
      SuperscriptBox["r", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"r", "^", "2"}], "-", 
     RowBox[{"m", "*", "r", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{
         SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], ")"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.96149603066853*^9, 3.961496045955488*^9}, {
  3.96149618700418*^9, 3.961496188753229*^9}, {3.966630334932005*^9, 
  3.966630342750224*^9}, {3.9666304565424957`*^9, 3.9666304582979*^9}, {
  3.966630496322698*^9, 3.966630506931107*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"2a2b206e-3ff0-4ff0-a5a3-48673fc0a690"],

Cell[BoxData[
 RowBox[{
  RowBox[{"A\[Phi]1", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"A\[Phi]1\[Omega]1At1", "[", 
      RowBox[{"r", ",", "x"}], "]"}], "-", 
     RowBox[{
      RowBox[{"\[Omega]1", "[", 
       RowBox[{"r", ",", "x"}], "]"}], "*", 
      RowBox[{"At1", "[", 
       RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}], "*", 
   "\[CapitalDelta]\[CurlyPhi]"}]}]], "Input",
 CellChangeTimes->{{3.966668165497431*^9, 3.9666681697437143`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"30b5b9ff-0795-41f4-a03e-bb13a21f7fed"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"A\[Phi]1\[Omega]1At1", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
  RowBox[{"A\[Phi]10", "+", 
   FractionBox[
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["B", "2"], " ", "m", " ", "r", " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["d0", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["B", "2"], " ", "m", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "m"}], "+", 
           RowBox[{"2", " ", "r"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "r"}], "+", 
              RowBox[{"m", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{
                  SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], ")"}]}]}],
              ")"}], " ", 
            SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}]}]}], 
    RowBox[{"B", " ", 
     SqrtBox[
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["B", "2"], " ", "r", " ", 
        RowBox[{"(", 
         RowBox[{"r", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "r"}], "+", 
             RowBox[{"m", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{
                 SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], ")"}]}]}], 
            ")"}], " ", 
           SuperscriptBox["x", "2"]}]}], ")"}]}]}]]}]], "+", 
   RowBox[{"2", "*", "d0", "*", "m", "*", "x"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"At1", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], ":=", "0"}]}], "Input",
 CellChangeTimes->{{3.880733890924924*^9, 3.880733906279063*^9}, 
   3.88318951205317*^9, {3.891293024646497*^9, 3.8912930343521833`*^9}, 
   3.891293121884446*^9, 3.891293268184204*^9, {3.891293701833383*^9, 
   3.891293702788727*^9}, 3.891374364686598*^9, {3.895647814205186*^9, 
   3.8956478466057253`*^9}, {3.895673741959016*^9, 3.895673768054028*^9}, {
   3.895673813427565*^9, 3.895673825602441*^9}, {3.895674151713046*^9, 
   3.8956741670336933`*^9}, {3.8956744739303427`*^9, 3.895674485325451*^9}, 
   3.895686496391004*^9, {3.895740213129013*^9, 3.895740216343561*^9}, {
   3.895740383060906*^9, 3.895740408213222*^9}, {3.895860086579191*^9, 
   3.8958600901557283`*^9}, {3.895860164607819*^9, 3.895860205912315*^9}, {
   3.89586027134958*^9, 3.8958602770951223`*^9}, {3.895862811930933*^9, 
   3.89586283495604*^9}, {3.896252572309533*^9, 3.896252592669222*^9}, 
   3.89625266039196*^9, {3.966667853933524*^9, 3.966667859541358*^9}, 
   3.96666789631504*^9, {3.9666679667710953`*^9, 3.9666679764303913`*^9}, {
   3.966668141271638*^9, 3.9666681542354307`*^9}, {3.966683992187797*^9, 
   3.966683998302516*^9}, 3.966684125652507*^9},
 CellLabel->"In[21]:=",ExpressionUUID->"6e03a594-ad30-40cf-b39e-3a0bd8380d9d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"gdd", "/.", 
   RowBox[{"\[Omega]10", "->", "0"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.994879974525745*^9, 3.994879987015931*^9}, {
  3.994880293185446*^9, 3.9948802937684813`*^9}, {3.996863355868528*^9, 
  3.996863356743722*^9}, {3.996863398833255*^9, 3.996863399636548*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"b20c4c61-2223-4d44-9f74-a0dbb28a0246"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"r", "+", 
         RowBox[{
          SuperscriptBox["B", "2"], " ", 
          SuperscriptBox["r", "3"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "r"}], "+", 
         RowBox[{"m", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{
             SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], ")"}]}]}], 
        ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "B", " ", "d0", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "m"}], "-", "r"}], ")"}], " ", "r", " ", "x"}], 
         "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["B", "3"], " ", "d0", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["r", "2"], " ", "x"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"r", "+", 
            RowBox[{
             SuperscriptBox["d0", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "m"}], "-", "r", "+", 
               RowBox[{
                SuperscriptBox["B", "2"], " ", 
                SuperscriptBox["m", "2"], " ", "r"}]}], ")"}]}]}], ")"}], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["B", "2"], " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{"r", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "r"}], "+", 
                  RowBox[{"m", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{
                    SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], 
                    ")"}]}]}], ")"}], " ", 
                SuperscriptBox["x", "2"]}]}], ")"}]}]}]]}]}], ")"}], "2"]], 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "B", " ", "d0", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "m"}], "-", "r"}], ")"}], " ", "r", " ", "x"}],
           "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["B", "3"], " ", "d0", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", "x"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"r", "+", 
             RowBox[{
              SuperscriptBox["d0", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "m"}], "-", "r", "+", 
                RowBox[{
                 SuperscriptBox["B", "2"], " ", 
                 SuperscriptBox["m", "2"], " ", "r"}]}], ")"}]}]}], ")"}], 
           " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["B", "2"], " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{"r", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "r"}], "+", 
                   RowBox[{"m", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{
                    SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], 
                    ")"}]}]}], ")"}], " ", 
                 SuperscriptBox["x", "2"]}]}], ")"}]}]}]]}]}], ")"}], "2"], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"r", "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", 
           SuperscriptBox["r", "3"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "r"}], "+", 
          RowBox[{"m", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{
              SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], ")"}]}]}], 
         ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["B", "4"], " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox["x", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["B", "2"], " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{"r", "+", 
              RowBox[{"2", " ", "m", " ", 
               SuperscriptBox["x", "2"]}], "-", 
              RowBox[{"r", " ", 
               SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}], "2"]}]]}], ",",
      "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "B", " ", "d0", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "m"}], "-", "r"}], ")"}], " ", "r", " ", "x"}],
           "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["B", "3"], " ", "d0", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", "x"}], "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", 
           SuperscriptBox["d0", "2"], " ", 
           SuperscriptBox["m", "2"], " ", "r", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["B", "4"], " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox["x", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["B", "2"], " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{"r", "+", 
                RowBox[{"2", " ", "m", " ", 
                 SuperscriptBox["x", "2"]}], "-", 
                RowBox[{"r", " ", 
                 SuperscriptBox["x", "2"]}]}], ")"}]}]}]]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["d0", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "m"}], "-", "r"}], ")"}]}], "+", "r"}], 
            ")"}], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["B", "4"], " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox["x", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["B", "2"], " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{"r", "+", 
                RowBox[{"2", " ", "m", " ", 
                 SuperscriptBox["x", "2"]}], "-", 
                RowBox[{"r", " ", 
                 SuperscriptBox["x", "2"]}]}], ")"}]}]}]]}]}], ")"}], "2"], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["x", "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["B", "2"], " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{"r", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "r"}], "+", 
                 RowBox[{"m", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{
                    SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], 
                   ")"}]}]}], ")"}], " ", 
               SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}], "2"]}]]}], ",",
      "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"r", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", 
           SuperscriptBox["r", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["x", "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "B", " ", "d0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "m"}], "-", "r"}], ")"}], " ", "r", " ", 
            "x"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["B", "3"], " ", "d0", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", "x"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"r", "+", 
              RowBox[{
               SuperscriptBox["d0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "m"}], "-", "r", "+", 
                 RowBox[{
                  SuperscriptBox["B", "2"], " ", 
                  SuperscriptBox["m", "2"], " ", "r"}]}], ")"}]}]}], ")"}], 
            " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["B", "2"], " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{"r", "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "r"}], "+", 
                    RowBox[{"m", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{
                    SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], 
                    ")"}]}]}], ")"}], " ", 
                  SuperscriptBox["x", "2"]}]}], ")"}]}]}]]}]}], ")"}], "2"], 
        " ", 
        SuperscriptBox["\[CapitalDelta]\[CurlyPhi]", "2"]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"r", "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", 
           SuperscriptBox["r", "3"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["B", "2"], " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{"r", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "r"}], "+", 
                 RowBox[{"m", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{
                    SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], 
                   ")"}]}]}], ")"}], " ", 
               SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}], "2"]}]]}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9948800758182507`*^9, 3.994880149850659*^9, 3.9948802970247602`*^9, 
   3.994922197507251*^9, 3.995139598580473*^9, 3.996863345197768*^9, {
   3.996863400940555*^9, 3.996863401630179*^9}},
 CellLabel->"Out[26]=",ExpressionUUID->"05476051-9462-413a-9825-614b2b68df08"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ad", "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8956749465630608`*^9, 3.895674951112419*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"2ee0faf0-16fc-4abb-8fe5-0314be3422a6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"A\[Phi]10", "+", 
      RowBox[{"2", " ", "d0", " ", "m", " ", "x"}], "+", 
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["B", "2"], " ", "m", " ", "r", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["d0", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["B", "2"], " ", "m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "m"}], "+", 
              RowBox[{"2", " ", "r"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "r"}], "+", 
                 RowBox[{"m", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{
                    SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], 
                   ")"}]}]}], ")"}], " ", 
               SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{"B", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{"r", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "r"}], "+", 
                RowBox[{"m", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   RowBox[{
                    SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], 
                  ")"}]}]}], ")"}], " ", 
              SuperscriptBox["x", "2"]}]}], ")"}]}]}]]}]]}], ")"}], " ", 
    "\[CapitalDelta]\[CurlyPhi]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.896177467531299*^9, 3.896252694516635*^9, 
  3.8963651503968143`*^9, 3.896734417757854*^9, 3.96666802784406*^9, 
  3.9666681782225924`*^9, 3.966684188024691*^9, 3.994879922389532*^9, 
  3.994922198299925*^9, 3.9951395991803703`*^9, 3.996863403634078*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"050d2e3d-3d16-4c22-9c2e-75bae53682bc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"simemUd", "[", 
      RowBox[{"[", 
       RowBox[{"i", ",", "j"}], "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Omega]10", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"B", "\[Rule]", 
        RowBox[{"1", "/", "11"}]}], ",", 
       RowBox[{"d0", "\[Rule]", "2"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwdzltIU3EAx/HjyUsTjLLLwzov5ZA5Q0TOGr0M/+rWullbEDX0WEHRKCzI
hxIRR2vkOnrEGphFWEKNrJAY5mb64JpJN7WELgTS1kjrnOwiJaXH/r/z8OMD
36ffhsMnXUdYhmGMdJBT0uozHsqkPCU1wuFgJADDA6wI+Zw4eUZ19DrLob29
MvT5pUzmIyvvwWs+c8GyMZkELVs1o11cYhXVlDJpMu0Ns9UwVPod3j+kmgUq
b4tYYJkhMsUnZbJOvZ2A+a828l9mZFJv+LsZMm8KrXCyWaiAtaGRi7Dk6A0J
vo0nLsE9NeJluOKMK5SjyuR3T+oObPJ6eiEf9/VDrkEagYKt+wUs7VssM1Mn
d5/YDpe6HVNNrEIaO9qS0PjUOAOnK0e/wVPj7n9QndMtaj17f6aXKrJBHdzR
dtUJ9YawZnbRpgOwOnbLDeUr8ZpdGQqxbXEehEJutPNYpkJMg/qbsOV11YNa
at3ChzCUCvYxzVR7Z1UadMmBn8NU/7a9c3Da6p+Huc9jC7A12s/GqCXJvHRo
4j4uh8ctfzS/ikNr4ah6Vg9//LITrRd6HZBbf2HsMbXD5x/XjFnzzmUpJH3J
ozlxvvj6RItC3ENSF+yrs/TAnfkVd+Gj4qwwNHkFzfenDb531DWzAwH4SceJ
nif09+pAK/wPFSxL2g==
  "],
 CellLabel->"In[38]:=",ExpressionUUID->"774d5d1f-7419-43db-a60d-98224460e71a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9968634170079117`*^9, 3.996863960217123*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"471bf080-2ab1-4db5-863f-93907c0b13de"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"simemUd", "[", 
      RowBox[{"[", 
       RowBox[{"i", ",", "j"}], "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"d0", "\[Rule]", 
        RowBox[{"-", "4"}]}], ",", 
       RowBox[{"m", "\[Rule]", "17"}], ",", 
       RowBox[{"A\[Phi]10", "->", "3"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.893627509318152*^9, 3.8936275267952557`*^9}, {
   3.893627574755838*^9, 3.893627581187387*^9}, {3.895094027846005*^9, 
   3.895094030035441*^9}, {3.8956865939585457`*^9, 3.895686637827417*^9}, {
   3.895740433018628*^9, 3.8957404387333193`*^9}, {3.895740490531749*^9, 
   3.895740495023756*^9}, {3.89585912928561*^9, 3.895859207360277*^9}, {
   3.895859257813776*^9, 3.895859265633501*^9}, {3.895859401733334*^9, 
   3.895859429781402*^9}, {3.8958629250622053`*^9, 3.895862937547709*^9}, {
   3.895862973526862*^9, 3.895862998036523*^9}, {3.896252709146098*^9, 
   3.896252710275921*^9}, {3.9666682083218813`*^9, 3.9666682369835453`*^9}, {
   3.966684205081259*^9, 3.966684205220006*^9}, {3.966684251915595*^9, 
   3.9666842546464653`*^9}, 3.994922187424687*^9, 3.9949222315283012`*^9, {
   3.9968635594889507`*^9, 3.996863570822486*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"19e2bdd2-63ee-4930-854f-cb35c7926e54"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.995139609179276*^9, 3.996863424591702*^9, 
  3.996863566973115*^9, 3.9968637876637917`*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"300392aa-1461-4c9f-aa78-973d8bf92d0d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"MaxEq", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"m", "\[Rule]", "7"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.866574258207823*^9, 3.866574280637216*^9}, {
   3.866630497683305*^9, 3.866630499437989*^9}, {3.866660646841715*^9, 
   3.866660646999535*^9}, {3.866816398697566*^9, 3.866816416844821*^9}, {
   3.877449932713292*^9, 3.87744993353605*^9}, {3.877450224548819*^9, 
   3.877450225295478*^9}, {3.880736352229189*^9, 3.88073635551618*^9}, {
   3.880736434845965*^9, 3.880736437270792*^9}, {3.880736491689827*^9, 
   3.880736509133052*^9}, {3.8807409592358522`*^9, 3.880740984522963*^9}, {
   3.891293647382818*^9, 3.891293653054985*^9}, {3.891374632738707*^9, 
   3.891374666352977*^9}, {3.893626579923812*^9, 3.8936265812182083`*^9}, {
   3.8936266270801888`*^9, 3.893626629230239*^9}, {3.893626736786911*^9, 
   3.893626744760582*^9}, {3.893626831472661*^9, 3.8936268397958717`*^9}, {
   3.8936269622381287`*^9, 3.893626990044889*^9}, {3.893627630428863*^9, 
   3.893627632663866*^9}, {3.8950940357795687`*^9, 3.8950940394041243`*^9}, 
   3.8956866533219423`*^9, {3.8957404503980703`*^9, 3.895740459377087*^9}, {
   3.895859289885035*^9, 3.895859290724896*^9}, {3.8958594478639*^9, 
   3.8958594501032257`*^9}, {3.895863713779015*^9, 3.895863745875702*^9}, {
   3.896252716926548*^9, 3.89625271820607*^9}, 3.966668213139823*^9, 
   3.966684267488656*^9, {3.996863477911006*^9, 3.996863494075034*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"1dff69ae-4f44-4d05-af43-1e20bd516ed7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.994879935492407*^9, 3.994922212174837*^9, 3.9951396180268593`*^9, {
   3.996863485545164*^9, 3.996863489792025*^9}, 3.9968635256261883`*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"65e88f48-ec50-42c1-abd8-1cc20c869093"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"MaxEq", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Omega]10", "\[Rule]", 
        RowBox[{"-", "3"}]}], ",", 
       RowBox[{"B", "\[Rule]", 
        RowBox[{"1", "/", "111"}]}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.893627483477891*^9, 3.893627501346695*^9}, {
   3.895094045913748*^9, 3.895094049970764*^9}, {3.8956866705779963`*^9, 
   3.895686672949099*^9}, {3.895740469621881*^9, 3.895740476634367*^9}, {
   3.895740609956655*^9, 3.895740612581304*^9}, {3.895859457748989*^9, 
   3.895859461450832*^9}, 3.966668218346758*^9, 3.966668257509967*^9, 
   3.966684278629127*^9, {3.996863420678948*^9, 3.996863441041079*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"4953a8d8-486a-4366-89cd-8ac992748979"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.893627506746294*^9, 3.8936276106941032`*^9, 3.895094079245224*^9, 
   3.895351995417967*^9, 3.895686673703224*^9, 3.8956927293458347`*^9, {
   3.895740615301182*^9, 3.895740617814289*^9}, 3.895745230151162*^9, 
   3.89574601989098*^9, 3.895859068141664*^9, 3.89585929272788*^9, 
   3.8958594627217093`*^9, 3.895863030656898*^9, 3.895863720542284*^9, 
   3.895863758370726*^9, 3.896252722231449*^9, 3.896365157731015*^9, 
   3.896734425555502*^9, 3.966668271373988*^9, 3.9666842814692574`*^9, 
   3.994922260491048*^9, {3.99686342770547*^9, 3.996863438764534*^9}, 
   3.9968634741776667`*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"795b8683-5e29-48a6-9654-4cd8aa781d6b"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Harrison( Schwarzschild-BR)= RN-BR type I, Appendix A -- real Lie point \
parameter -- rotating metric\
\>", "Subsection",
 CellChangeTimes->{
  3.997160044240996*^9, {3.997160112769341*^9, 
   3.997160113101285*^9}},ExpressionUUID->"29e0c22b-75d6-4053-a09f-\
c58c70ebf7f1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"<<", "EDCRGTCcode.m"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xCoord", "=", 
   RowBox[{"{", 
    RowBox[{"t", ",", "r", ",", "x", ",", "\[CurlyPhi]"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"f1", "[", 
         RowBox[{"r", ",", "x"}], "]"}]}], ",", "0", ",", "0", ",", 
       RowBox[{
        RowBox[{"f1", "[", 
         RowBox[{"r", ",", "x"}], "]"}], " ", 
        RowBox[{"\[Omega]1", "[", 
         RowBox[{"r", ",", "x"}], "]"}], "*", 
        "\[CapitalDelta]\[CurlyPhi]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{"G", "[", 
         RowBox[{"r", ",", "x"}], "]"}], 
        RowBox[{
         RowBox[{"f1", "[", 
          RowBox[{"r", ",", "x"}], "]"}], " ", 
         RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}]], ",", "0", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       FractionBox[
        RowBox[{"G", "[", 
         RowBox[{"r", ",", "x"}], "]"}], 
        RowBox[{
         RowBox[{"f1", "[", 
          RowBox[{"r", ",", "x"}], "]"}], " ", 
         RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}]], ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"f1", "[", 
         RowBox[{"r", ",", "x"}], "]"}], " ", 
        RowBox[{"\[Omega]1", "[", 
         RowBox[{"r", ",", "x"}], "]"}], "*", "\[CapitalDelta]\[CurlyPhi]"}], 
       ",", "0", ",", "0", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"\[Rho]", "[", 
             RowBox[{"r", ",", "x"}], "]"}], "^", "2"}], 
           RowBox[{"f1", "[", 
            RowBox[{"r", ",", "x"}], "]"}]], "-", 
          RowBox[{
           RowBox[{"f1", "[", 
            RowBox[{"r", ",", "x"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Omega]1", "[", 
             RowBox[{"r", ",", "x"}], "]"}], "2"]}]}], ")"}], "*", 
        RowBox[{"\[CapitalDelta]\[CurlyPhi]", "^", "2"}]}]}], "}"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"RGtensors", "[", 
  RowBox[{"g", ",", "xCoord"}], "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.829817729837126*^9, 3.829817981201182*^9}, {
   3.829818021034562*^9, 3.8298180596582613`*^9}, 3.830056406826407*^9, {
   3.8300583622833843`*^9, 3.83005836280945*^9}, {3.8300819908110332`*^9, 
   3.8300819918423843`*^9}, {3.830238535617721*^9, 3.830238604752283*^9}, {
   3.830238673360485*^9, 3.8302386801172457`*^9}, {3.830238717818622*^9, 
   3.830238718414645*^9}, {3.830238775411529*^9, 3.830238779442738*^9}, {
   3.851180415262353*^9, 3.851180415831398*^9}, {3.851180697141304*^9, 
   3.851180739726247*^9}, {3.851181168083756*^9, 3.851181325858268*^9}, {
   3.851182222321025*^9, 3.851182225204646*^9}, 3.851684216029766*^9, 
   3.854023910018737*^9, {3.854024760112904*^9, 3.854024763800457*^9}, {
   3.866660159918748*^9, 3.866660162859433*^9}, 3.8670441428521957`*^9, {
   3.867047386299713*^9, 3.8670474144045*^9}, {3.8772177131078863`*^9, 
   3.877217747945319*^9}, {3.877218009969489*^9, 3.87721801044977*^9}, 
   3.877446049133111*^9, {3.877446191144994*^9, 3.877446238683878*^9}, {
   3.877446343665965*^9, 3.877446352527179*^9}, {3.8774463876852493`*^9, 
   3.877446392931398*^9}, {3.877446524839086*^9, 3.877446525129735*^9}, {
   3.895647669592609*^9, 3.895647677391467*^9}, {3.895675135557375*^9, 
   3.895675135675918*^9}, {3.966667106256068*^9, 3.96666716123337*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"f7b44445-b0e2-46c2-81e3-825a1f7ba700"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gdd = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", 
         RowBox[{"f1", "[", 
          RowBox[{"r", ",", "x"}], "]"}]}], "0", "0", 
        RowBox[{"\[CapitalDelta]\[CurlyPhi]", " ", 
         RowBox[{"f1", "[", 
          RowBox[{"r", ",", "x"}], "]"}], " ", 
         RowBox[{"\[Omega]1", "[", 
          RowBox[{"r", ",", "x"}], "]"}]}]},
       {"0", 
        FractionBox[
         RowBox[{"G", "[", 
          RowBox[{"r", ",", "x"}], "]"}], 
         RowBox[{
          RowBox[{"f1", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}]], "0", "0"},
       {"0", "0", 
        FractionBox[
         RowBox[{"G", "[", 
          RowBox[{"r", ",", "x"}], "]"}], 
         RowBox[{
          RowBox[{"f1", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}]], "0"},
       {
        RowBox[{"\[CapitalDelta]\[CurlyPhi]", " ", 
         RowBox[{"f1", "[", 
          RowBox[{"r", ",", "x"}], "]"}], " ", 
         RowBox[{"\[Omega]1", "[", 
          RowBox[{"r", ",", "x"}], "]"}]}], "0", "0", 
        RowBox[{
         SuperscriptBox["\[CapitalDelta]\[CurlyPhi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            SuperscriptBox[
             RowBox[{"\[Rho]", "[", 
              RowBox[{"r", ",", "x"}], "]"}], "2"], 
            RowBox[{"f1", "[", 
             RowBox[{"r", ",", "x"}], "]"}]], "-", 
           RowBox[{
            RowBox[{"f1", "[", 
             RowBox[{"r", ",", "x"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"\[Omega]1", "[", 
              RowBox[{"r", ",", "x"}], "]"}], "2"]}]}], ")"}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gdd = ", 
   MatrixForm[{{-$CellContext`f1[$CellContext`r, $CellContext`x], 0, 
      0, $CellContext`\[CapitalDelta]\[CurlyPhi] \
$CellContext`f1[$CellContext`r, $CellContext`x] \
$CellContext`\[Omega]1[$CellContext`r, $CellContext`x]}, {
     0, $CellContext`f1[$CellContext`r, $CellContext`x]^(-1) \
$CellContext`G[$CellContext`r, \
$CellContext`x]/$CellContext`\[CapitalDelta]r[$CellContext`r], 0, 0}, {
     0, 0, $CellContext`f1[$CellContext`r, $CellContext`x]^(-1) \
$CellContext`G[$CellContext`r, \
$CellContext`x]/$CellContext`\[CapitalDelta]x[$CellContext`x], 
      0}, {$CellContext`\[CapitalDelta]\[CurlyPhi] \
$CellContext`f1[$CellContext`r, $CellContext`x] \
$CellContext`\[Omega]1[$CellContext`r, $CellContext`x], 0, 
      0, $CellContext`\[CapitalDelta]\[CurlyPhi]^2 \
($CellContext`f1[$CellContext`r, $CellContext`x]^(-1) \
$CellContext`\[Rho][$CellContext`r, $CellContext`x]^2 - \
$CellContext`f1[$CellContext`r, $CellContext`x] \
$CellContext`\[Omega]1[$CellContext`r, $CellContext`x]^2)}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.854023922042012*^9, 3.8540242536673603`*^9, 
   3.85402476583988*^9, 3.854050171906658*^9, 3.8540522057185802`*^9, 
   3.854052286331243*^9, 3.8544043375233717`*^9, 3.854457324316792*^9, 
   3.854481147689918*^9, 3.854656845650107*^9, 3.854919427963562*^9, 
   3.854952260109724*^9, 3.86666038074547*^9, 3.866816593983629*^9, 
   3.8670473387607813`*^9, 3.8670474300483923`*^9, 3.877195237638647*^9, 
   3.877217472117509*^9, 3.877217752908504*^9, 3.8772180120538607`*^9, 
   3.8772282251907*^9, 3.8774461598482637`*^9, 3.877446362329138*^9, 
   3.877446394583147*^9, 3.8774465274170856`*^9, 3.877449072361367*^9, 
   3.8807337548498707`*^9, 3.880740444411516*^9, 3.8807602415065107`*^9, 
   3.8815261932005157`*^9, 3.881586979046982*^9, 3.881587723920671*^9, 
   3.88319026522731*^9, 3.88327576313336*^9, 3.883276107867697*^9, 
   3.8832781539680243`*^9, 3.883306365727306*^9, 3.883696741727404*^9, 
   3.8846816282159643`*^9, 3.888066601391033*^9, 3.889178342279724*^9, 
   3.8891807073326683`*^9, 3.889182278298538*^9, 3.8892137544584084`*^9, 
   3.88970701861122*^9, 3.890819334407221*^9, 3.8912064819162292`*^9, 
   3.891292581712533*^9, 3.8913740968832817`*^9, 3.893626100410075*^9, 
   3.895093982069477*^9, 3.895351884703027*^9, 3.895673854978178*^9, 
   3.895674025074359*^9, 3.8956744367848577`*^9, 3.895675074988014*^9, {
   3.895675137272045*^9, 3.895675142125463*^9}, 3.895686505534062*^9, 
   3.895692694949675*^9, 3.895740314760895*^9, 3.895745111371502*^9, 
   3.895859029941229*^9, 3.895859621887735*^9, 3.895862892155036*^9, 
   3.8961774022273207`*^9, 3.896252526720703*^9, 3.896365111449259*^9, 
   3.896734377353861*^9, 3.9666675978913927`*^9, 3.997160183594602*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"3c0100e3-4196-4bbe-9c22-f5d147b3bd9c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"LineElement = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"d", "[", "t", "]"}], "2"]}], " ", 
      RowBox[{"f1", "[", 
       RowBox[{"r", ",", "x"}], "]"}]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"d", "[", "r", "]"}], "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"r", ",", "x"}], "]"}]}], 
      RowBox[{
       RowBox[{"f1", "[", 
        RowBox[{"r", ",", "x"}], "]"}], " ", 
       RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"d", "[", "x", "]"}], "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"r", ",", "x"}], "]"}]}], 
      RowBox[{
       RowBox[{"f1", "[", 
        RowBox[{"r", ",", "x"}], "]"}], " ", 
       RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}]], "+", 
     RowBox[{"2", " ", "\[CapitalDelta]\[CurlyPhi]", " ", 
      RowBox[{"d", "[", "t", "]"}], " ", 
      RowBox[{"d", "[", "\[CurlyPhi]", "]"}], " ", 
      RowBox[{"f1", "[", 
       RowBox[{"r", ",", "x"}], "]"}], " ", 
      RowBox[{"\[Omega]1", "[", 
       RowBox[{"r", ",", "x"}], "]"}]}], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[CapitalDelta]\[CurlyPhi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"d", "[", "\[CurlyPhi]", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[Rho]", "[", 
           RowBox[{"r", ",", "x"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"f1", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{"\[Omega]1", "[", 
           RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Rho]", "[", 
          RowBox[{"r", ",", "x"}], "]"}], "+", 
         RowBox[{
          RowBox[{"f1", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{"\[Omega]1", "[", 
           RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}], 
      RowBox[{"f1", "[", 
       RowBox[{"r", ",", "x"}], "]"}]]}],
    Short[#, 32]& ]}],
  SequenceForm["LineElement = ", 
   Short[-$CellContext`d[$CellContext`t]^2 $CellContext`f1[$CellContext`r, \
$CellContext`x] + $CellContext`d[$CellContext`r]^2 \
$CellContext`f1[$CellContext`r, $CellContext`x]^(-1) \
$CellContext`G[$CellContext`r, \
$CellContext`x]/$CellContext`\[CapitalDelta]r[$CellContext`r] + \
$CellContext`d[$CellContext`x]^2 $CellContext`f1[$CellContext`r, \
$CellContext`x]^(-1) $CellContext`G[$CellContext`r, \
$CellContext`x]/$CellContext`\[CapitalDelta]x[$CellContext`x] + 
    2 $CellContext`\[CapitalDelta]\[CurlyPhi] $CellContext`d[$CellContext`t] \
$CellContext`d[$CellContext`\[CurlyPhi]] $CellContext`f1[$CellContext`r, \
$CellContext`x] $CellContext`\[Omega]1[$CellContext`r, $CellContext`x] - \
$CellContext`\[CapitalDelta]\[CurlyPhi]^2 $CellContext`d[$CellContext`\
\[CurlyPhi]]^2 $CellContext`f1[$CellContext`r, $CellContext`x]^(-1) \
(-$CellContext`\[Rho][$CellContext`r, $CellContext`x] + \
$CellContext`f1[$CellContext`r, $CellContext`x] \
$CellContext`\[Omega]1[$CellContext`r, $CellContext`x]) \
($CellContext`\[Rho][$CellContext`r, $CellContext`x] + \
$CellContext`f1[$CellContext`r, $CellContext`x] \
$CellContext`\[Omega]1[$CellContext`r, $CellContext`x]), 32]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.854023922042012*^9, 3.8540242536673603`*^9, 
   3.85402476583988*^9, 3.854050171906658*^9, 3.8540522057185802`*^9, 
   3.854052286331243*^9, 3.8544043375233717`*^9, 3.854457324316792*^9, 
   3.854481147689918*^9, 3.854656845650107*^9, 3.854919427963562*^9, 
   3.854952260109724*^9, 3.86666038074547*^9, 3.866816593983629*^9, 
   3.8670473387607813`*^9, 3.8670474300483923`*^9, 3.877195237638647*^9, 
   3.877217472117509*^9, 3.877217752908504*^9, 3.8772180120538607`*^9, 
   3.8772282251907*^9, 3.8774461598482637`*^9, 3.877446362329138*^9, 
   3.877446394583147*^9, 3.8774465274170856`*^9, 3.877449072361367*^9, 
   3.8807337548498707`*^9, 3.880740444411516*^9, 3.8807602415065107`*^9, 
   3.8815261932005157`*^9, 3.881586979046982*^9, 3.881587723920671*^9, 
   3.88319026522731*^9, 3.88327576313336*^9, 3.883276107867697*^9, 
   3.8832781539680243`*^9, 3.883306365727306*^9, 3.883696741727404*^9, 
   3.8846816282159643`*^9, 3.888066601391033*^9, 3.889178342279724*^9, 
   3.8891807073326683`*^9, 3.889182278298538*^9, 3.8892137544584084`*^9, 
   3.88970701861122*^9, 3.890819334407221*^9, 3.8912064819162292`*^9, 
   3.891292581712533*^9, 3.8913740968832817`*^9, 3.893626100410075*^9, 
   3.895093982069477*^9, 3.895351884703027*^9, 3.895673854978178*^9, 
   3.895674025074359*^9, 3.8956744367848577`*^9, 3.895675074988014*^9, {
   3.895675137272045*^9, 3.895675142125463*^9}, 3.895686505534062*^9, 
   3.895692694949675*^9, 3.895740314760895*^9, 3.895745111371502*^9, 
   3.895859029941229*^9, 3.895859621887735*^9, 3.895862892155036*^9, 
   3.8961774022273207`*^9, 3.896252526720703*^9, 3.896365111449259*^9, 
   3.896734377353861*^9, 3.9666675978913927`*^9, 3.997160183598054*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"6eda7e77-d5e5-4c62-9efa-d85a36a6d090"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"\[Rho]", "[", 
              RowBox[{"r", ",", "x"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"f1", "[", 
              RowBox[{"r", ",", "x"}], "]"}], " ", 
             RowBox[{"\[Omega]1", "[", 
              RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Rho]", "[", 
             RowBox[{"r", ",", "x"}], "]"}], "+", 
            RowBox[{
             RowBox[{"f1", "[", 
              RowBox[{"r", ",", "x"}], "]"}], " ", 
             RowBox[{"\[Omega]1", "[", 
              RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"f1", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"\[Rho]", "[", 
            RowBox[{"r", ",", "x"}], "]"}], "2"]}]], "0", "0", 
        FractionBox[
         RowBox[{
          RowBox[{"f1", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{"\[Omega]1", "[", 
           RowBox[{"r", ",", "x"}], "]"}]}], 
         RowBox[{"\[CapitalDelta]\[CurlyPhi]", " ", 
          SuperscriptBox[
           RowBox[{"\[Rho]", "[", 
            RowBox[{"r", ",", "x"}], "]"}], "2"]}]]},
       {"0", 
        FractionBox[
         RowBox[{
          RowBox[{"f1", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}], 
         RowBox[{"G", "[", 
          RowBox[{"r", ",", "x"}], "]"}]], "0", "0"},
       {"0", "0", 
        FractionBox[
         RowBox[{
          RowBox[{"f1", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}], 
         RowBox[{"G", "[", 
          RowBox[{"r", ",", "x"}], "]"}]], "0"},
       {
        FractionBox[
         RowBox[{
          RowBox[{"f1", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{"\[Omega]1", "[", 
           RowBox[{"r", ",", "x"}], "]"}]}], 
         RowBox[{"\[CapitalDelta]\[CurlyPhi]", " ", 
          SuperscriptBox[
           RowBox[{"\[Rho]", "[", 
            RowBox[{"r", ",", "x"}], "]"}], "2"]}]], "0", "0", 
        FractionBox[
         RowBox[{"f1", "[", 
          RowBox[{"r", ",", "x"}], "]"}], 
         RowBox[{
          SuperscriptBox["\[CapitalDelta]\[CurlyPhi]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"\[Rho]", "[", 
            RowBox[{"r", ",", "x"}], "]"}], "2"]}]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gUU = ", 
   MatrixForm[{{$CellContext`f1[$CellContext`r, $CellContext`x]^(-1) \
$CellContext`\[Rho][$CellContext`r, $CellContext`x]^(-2) \
(-$CellContext`\[Rho][$CellContext`r, $CellContext`x] + \
$CellContext`f1[$CellContext`r, $CellContext`x] \
$CellContext`\[Omega]1[$CellContext`r, $CellContext`x]) \
($CellContext`\[Rho][$CellContext`r, $CellContext`x] + \
$CellContext`f1[$CellContext`r, $CellContext`x] \
$CellContext`\[Omega]1[$CellContext`r, $CellContext`x]), 0, 
      0, $CellContext`\[CapitalDelta]\[CurlyPhi]^(-1) \
$CellContext`f1[$CellContext`r, $CellContext`x] \
$CellContext`\[Rho][$CellContext`r, $CellContext`x]^(-2) \
$CellContext`\[Omega]1[$CellContext`r, $CellContext`x]}, {
     0, $CellContext`f1[$CellContext`r, $CellContext`x] \
$CellContext`G[$CellContext`r, $CellContext`x]^(-1) $CellContext`\
\[CapitalDelta]r[$CellContext`r], 0, 0}, {
     0, 0, $CellContext`f1[$CellContext`r, $CellContext`x] \
$CellContext`G[$CellContext`r, $CellContext`x]^(-1) $CellContext`\
\[CapitalDelta]x[$CellContext`x], 
      0}, {$CellContext`\[CapitalDelta]\[CurlyPhi]^(-1) \
$CellContext`f1[$CellContext`r, $CellContext`x] \
$CellContext`\[Rho][$CellContext`r, $CellContext`x]^(-2) \
$CellContext`\[Omega]1[$CellContext`r, $CellContext`x], 0, 
      0, $CellContext`\[CapitalDelta]\[CurlyPhi]^(-2) \
$CellContext`f1[$CellContext`r, $CellContext`x] \
$CellContext`\[Rho][$CellContext`r, $CellContext`x]^(-2)}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.854023922042012*^9, 3.8540242536673603`*^9, 
   3.85402476583988*^9, 3.854050171906658*^9, 3.8540522057185802`*^9, 
   3.854052286331243*^9, 3.8544043375233717`*^9, 3.854457324316792*^9, 
   3.854481147689918*^9, 3.854656845650107*^9, 3.854919427963562*^9, 
   3.854952260109724*^9, 3.86666038074547*^9, 3.866816593983629*^9, 
   3.8670473387607813`*^9, 3.8670474300483923`*^9, 3.877195237638647*^9, 
   3.877217472117509*^9, 3.877217752908504*^9, 3.8772180120538607`*^9, 
   3.8772282251907*^9, 3.8774461598482637`*^9, 3.877446362329138*^9, 
   3.877446394583147*^9, 3.8774465274170856`*^9, 3.877449072361367*^9, 
   3.8807337548498707`*^9, 3.880740444411516*^9, 3.8807602415065107`*^9, 
   3.8815261932005157`*^9, 3.881586979046982*^9, 3.881587723920671*^9, 
   3.88319026522731*^9, 3.88327576313336*^9, 3.883276107867697*^9, 
   3.8832781539680243`*^9, 3.883306365727306*^9, 3.883696741727404*^9, 
   3.8846816282159643`*^9, 3.888066601391033*^9, 3.889178342279724*^9, 
   3.8891807073326683`*^9, 3.889182278298538*^9, 3.8892137544584084`*^9, 
   3.88970701861122*^9, 3.890819334407221*^9, 3.8912064819162292`*^9, 
   3.891292581712533*^9, 3.8913740968832817`*^9, 3.893626100410075*^9, 
   3.895093982069477*^9, 3.895351884703027*^9, 3.895673854978178*^9, 
   3.895674025074359*^9, 3.8956744367848577`*^9, 3.895675074988014*^9, {
   3.895675137272045*^9, 3.895675142125463*^9}, 3.895686505534062*^9, 
   3.895692694949675*^9, 3.895740314760895*^9, 3.895745111371502*^9, 
   3.895859029941229*^9, 3.895859621887735*^9, 3.895862892155036*^9, 
   3.8961774022273207`*^9, 3.896252526720703*^9, 3.896365111449259*^9, 
   3.896734377353861*^9, 3.9666675978913927`*^9, 3.9971601836274567`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"20275a02-7d4d-4910-90df-96b037f60c9f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU computed in \"\>", "\[InvisibleSpace]", 
   "0.004389000000000642`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["gUU computed in ", 0.004389000000000642, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.854023922042012*^9, 3.8540242536673603`*^9, 
   3.85402476583988*^9, 3.854050171906658*^9, 3.8540522057185802`*^9, 
   3.854052286331243*^9, 3.8544043375233717`*^9, 3.854457324316792*^9, 
   3.854481147689918*^9, 3.854656845650107*^9, 3.854919427963562*^9, 
   3.854952260109724*^9, 3.86666038074547*^9, 3.866816593983629*^9, 
   3.8670473387607813`*^9, 3.8670474300483923`*^9, 3.877195237638647*^9, 
   3.877217472117509*^9, 3.877217752908504*^9, 3.8772180120538607`*^9, 
   3.8772282251907*^9, 3.8774461598482637`*^9, 3.877446362329138*^9, 
   3.877446394583147*^9, 3.8774465274170856`*^9, 3.877449072361367*^9, 
   3.8807337548498707`*^9, 3.880740444411516*^9, 3.8807602415065107`*^9, 
   3.8815261932005157`*^9, 3.881586979046982*^9, 3.881587723920671*^9, 
   3.88319026522731*^9, 3.88327576313336*^9, 3.883276107867697*^9, 
   3.8832781539680243`*^9, 3.883306365727306*^9, 3.883696741727404*^9, 
   3.8846816282159643`*^9, 3.888066601391033*^9, 3.889178342279724*^9, 
   3.8891807073326683`*^9, 3.889182278298538*^9, 3.8892137544584084`*^9, 
   3.88970701861122*^9, 3.890819334407221*^9, 3.8912064819162292`*^9, 
   3.891292581712533*^9, 3.8913740968832817`*^9, 3.893626100410075*^9, 
   3.895093982069477*^9, 3.895351884703027*^9, 3.895673854978178*^9, 
   3.895674025074359*^9, 3.8956744367848577`*^9, 3.895675074988014*^9, {
   3.895675137272045*^9, 3.895675142125463*^9}, 3.895686505534062*^9, 
   3.895692694949675*^9, 3.895740314760895*^9, 3.895745111371502*^9, 
   3.895859029941229*^9, 3.895859621887735*^9, 3.895862892155036*^9, 
   3.8961774022273207`*^9, 3.896252526720703*^9, 3.896365111449259*^9, 
   3.896734377353861*^9, 3.9666675978913927`*^9, 3.997160183631078*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"8d92e993-f7d0-409a-8508-339707ea46c5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gamma computed in \"\>", "\[InvisibleSpace]", 
   "0.013876999999999917`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Gamma computed in ", 0.013876999999999917`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.854023922042012*^9, 3.8540242536673603`*^9, 
   3.85402476583988*^9, 3.854050171906658*^9, 3.8540522057185802`*^9, 
   3.854052286331243*^9, 3.8544043375233717`*^9, 3.854457324316792*^9, 
   3.854481147689918*^9, 3.854656845650107*^9, 3.854919427963562*^9, 
   3.854952260109724*^9, 3.86666038074547*^9, 3.866816593983629*^9, 
   3.8670473387607813`*^9, 3.8670474300483923`*^9, 3.877195237638647*^9, 
   3.877217472117509*^9, 3.877217752908504*^9, 3.8772180120538607`*^9, 
   3.8772282251907*^9, 3.8774461598482637`*^9, 3.877446362329138*^9, 
   3.877446394583147*^9, 3.8774465274170856`*^9, 3.877449072361367*^9, 
   3.8807337548498707`*^9, 3.880740444411516*^9, 3.8807602415065107`*^9, 
   3.8815261932005157`*^9, 3.881586979046982*^9, 3.881587723920671*^9, 
   3.88319026522731*^9, 3.88327576313336*^9, 3.883276107867697*^9, 
   3.8832781539680243`*^9, 3.883306365727306*^9, 3.883696741727404*^9, 
   3.8846816282159643`*^9, 3.888066601391033*^9, 3.889178342279724*^9, 
   3.8891807073326683`*^9, 3.889182278298538*^9, 3.8892137544584084`*^9, 
   3.88970701861122*^9, 3.890819334407221*^9, 3.8912064819162292`*^9, 
   3.891292581712533*^9, 3.8913740968832817`*^9, 3.893626100410075*^9, 
   3.895093982069477*^9, 3.895351884703027*^9, 3.895673854978178*^9, 
   3.895674025074359*^9, 3.8956744367848577`*^9, 3.895675074988014*^9, {
   3.895675137272045*^9, 3.895675142125463*^9}, 3.895686505534062*^9, 
   3.895692694949675*^9, 3.895740314760895*^9, 3.895745111371502*^9, 
   3.895859029941229*^9, 3.895859621887735*^9, 3.895862892155036*^9, 
   3.8961774022273207`*^9, 3.896252526720703*^9, 3.896365111449259*^9, 
   3.896734377353861*^9, 3.9666675978913927`*^9, 3.99716018363374*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"4cdca3ee-d875-476a-8392-a0181c6b3d1a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(dddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.044184000000000445`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(dddd) computed in ", 0.044184000000000445`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.854023922042012*^9, 3.8540242536673603`*^9, 
   3.85402476583988*^9, 3.854050171906658*^9, 3.8540522057185802`*^9, 
   3.854052286331243*^9, 3.8544043375233717`*^9, 3.854457324316792*^9, 
   3.854481147689918*^9, 3.854656845650107*^9, 3.854919427963562*^9, 
   3.854952260109724*^9, 3.86666038074547*^9, 3.866816593983629*^9, 
   3.8670473387607813`*^9, 3.8670474300483923`*^9, 3.877195237638647*^9, 
   3.877217472117509*^9, 3.877217752908504*^9, 3.8772180120538607`*^9, 
   3.8772282251907*^9, 3.8774461598482637`*^9, 3.877446362329138*^9, 
   3.877446394583147*^9, 3.8774465274170856`*^9, 3.877449072361367*^9, 
   3.8807337548498707`*^9, 3.880740444411516*^9, 3.8807602415065107`*^9, 
   3.8815261932005157`*^9, 3.881586979046982*^9, 3.881587723920671*^9, 
   3.88319026522731*^9, 3.88327576313336*^9, 3.883276107867697*^9, 
   3.8832781539680243`*^9, 3.883306365727306*^9, 3.883696741727404*^9, 
   3.8846816282159643`*^9, 3.888066601391033*^9, 3.889178342279724*^9, 
   3.8891807073326683`*^9, 3.889182278298538*^9, 3.8892137544584084`*^9, 
   3.88970701861122*^9, 3.890819334407221*^9, 3.8912064819162292`*^9, 
   3.891292581712533*^9, 3.8913740968832817`*^9, 3.893626100410075*^9, 
   3.895093982069477*^9, 3.895351884703027*^9, 3.895673854978178*^9, 
   3.895674025074359*^9, 3.8956744367848577`*^9, 3.895675074988014*^9, {
   3.895675137272045*^9, 3.895675142125463*^9}, 3.895686505534062*^9, 
   3.895692694949675*^9, 3.895740314760895*^9, 3.895745111371502*^9, 
   3.895859029941229*^9, 3.895859621887735*^9, 3.895862892155036*^9, 
   3.8961774022273207`*^9, 3.896252526720703*^9, 3.896365111449259*^9, 
   3.896734377353861*^9, 3.9666675978913927`*^9, 3.997160183662347*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"c0ca942f-2812-4870-969b-fdae45c25279"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(Uddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.07074300000000022`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(Uddd) computed in ", 0.07074300000000022, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.854023922042012*^9, 3.8540242536673603`*^9, 
   3.85402476583988*^9, 3.854050171906658*^9, 3.8540522057185802`*^9, 
   3.854052286331243*^9, 3.8544043375233717`*^9, 3.854457324316792*^9, 
   3.854481147689918*^9, 3.854656845650107*^9, 3.854919427963562*^9, 
   3.854952260109724*^9, 3.86666038074547*^9, 3.866816593983629*^9, 
   3.8670473387607813`*^9, 3.8670474300483923`*^9, 3.877195237638647*^9, 
   3.877217472117509*^9, 3.877217752908504*^9, 3.8772180120538607`*^9, 
   3.8772282251907*^9, 3.8774461598482637`*^9, 3.877446362329138*^9, 
   3.877446394583147*^9, 3.8774465274170856`*^9, 3.877449072361367*^9, 
   3.8807337548498707`*^9, 3.880740444411516*^9, 3.8807602415065107`*^9, 
   3.8815261932005157`*^9, 3.881586979046982*^9, 3.881587723920671*^9, 
   3.88319026522731*^9, 3.88327576313336*^9, 3.883276107867697*^9, 
   3.8832781539680243`*^9, 3.883306365727306*^9, 3.883696741727404*^9, 
   3.8846816282159643`*^9, 3.888066601391033*^9, 3.889178342279724*^9, 
   3.8891807073326683`*^9, 3.889182278298538*^9, 3.8892137544584084`*^9, 
   3.88970701861122*^9, 3.890819334407221*^9, 3.8912064819162292`*^9, 
   3.891292581712533*^9, 3.8913740968832817`*^9, 3.893626100410075*^9, 
   3.895093982069477*^9, 3.895351884703027*^9, 3.895673854978178*^9, 
   3.895674025074359*^9, 3.8956744367848577`*^9, 3.895675074988014*^9, {
   3.895675137272045*^9, 3.895675142125463*^9}, 3.895686505534062*^9, 
   3.895692694949675*^9, 3.895740314760895*^9, 3.895745111371502*^9, 
   3.895859029941229*^9, 3.895859621887735*^9, 3.895862892155036*^9, 
   3.8961774022273207`*^9, 3.896252526720703*^9, 3.896365111449259*^9, 
   3.896734377353861*^9, 3.9666675978913927`*^9, 3.997160183732623*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"a5a17eb7-586e-4148-9d25-de06ffa3b740"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ricci computed in \"\>", "\[InvisibleSpace]", 
   "0.030185999999999602`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Ricci computed in ", 0.030185999999999602`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.854023922042012*^9, 3.8540242536673603`*^9, 
   3.85402476583988*^9, 3.854050171906658*^9, 3.8540522057185802`*^9, 
   3.854052286331243*^9, 3.8544043375233717`*^9, 3.854457324316792*^9, 
   3.854481147689918*^9, 3.854656845650107*^9, 3.854919427963562*^9, 
   3.854952260109724*^9, 3.86666038074547*^9, 3.866816593983629*^9, 
   3.8670473387607813`*^9, 3.8670474300483923`*^9, 3.877195237638647*^9, 
   3.877217472117509*^9, 3.877217752908504*^9, 3.8772180120538607`*^9, 
   3.8772282251907*^9, 3.8774461598482637`*^9, 3.877446362329138*^9, 
   3.877446394583147*^9, 3.8774465274170856`*^9, 3.877449072361367*^9, 
   3.8807337548498707`*^9, 3.880740444411516*^9, 3.8807602415065107`*^9, 
   3.8815261932005157`*^9, 3.881586979046982*^9, 3.881587723920671*^9, 
   3.88319026522731*^9, 3.88327576313336*^9, 3.883276107867697*^9, 
   3.8832781539680243`*^9, 3.883306365727306*^9, 3.883696741727404*^9, 
   3.8846816282159643`*^9, 3.888066601391033*^9, 3.889178342279724*^9, 
   3.8891807073326683`*^9, 3.889182278298538*^9, 3.8892137544584084`*^9, 
   3.88970701861122*^9, 3.890819334407221*^9, 3.8912064819162292`*^9, 
   3.891292581712533*^9, 3.8913740968832817`*^9, 3.893626100410075*^9, 
   3.895093982069477*^9, 3.895351884703027*^9, 3.895673854978178*^9, 
   3.895674025074359*^9, 3.8956744367848577`*^9, 3.895675074988014*^9, {
   3.895675137272045*^9, 3.895675142125463*^9}, 3.895686505534062*^9, 
   3.895692694949675*^9, 3.895740314760895*^9, 3.895745111371502*^9, 
   3.895859029941229*^9, 3.895859621887735*^9, 3.895862892155036*^9, 
   3.8961774022273207`*^9, 3.896252526720703*^9, 3.896365111449259*^9, 
   3.896734377353861*^9, 3.9666675978913927`*^9, 3.997160183762888*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"b75608fa-d8a1-4bef-bd4d-e5c12d28b78a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weyl computed in \"\>", "\[InvisibleSpace]", 
   "0.09568699999999986`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Weyl computed in ", 0.09568699999999986, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.854023922042012*^9, 3.8540242536673603`*^9, 
   3.85402476583988*^9, 3.854050171906658*^9, 3.8540522057185802`*^9, 
   3.854052286331243*^9, 3.8544043375233717`*^9, 3.854457324316792*^9, 
   3.854481147689918*^9, 3.854656845650107*^9, 3.854919427963562*^9, 
   3.854952260109724*^9, 3.86666038074547*^9, 3.866816593983629*^9, 
   3.8670473387607813`*^9, 3.8670474300483923`*^9, 3.877195237638647*^9, 
   3.877217472117509*^9, 3.877217752908504*^9, 3.8772180120538607`*^9, 
   3.8772282251907*^9, 3.8774461598482637`*^9, 3.877446362329138*^9, 
   3.877446394583147*^9, 3.8774465274170856`*^9, 3.877449072361367*^9, 
   3.8807337548498707`*^9, 3.880740444411516*^9, 3.8807602415065107`*^9, 
   3.8815261932005157`*^9, 3.881586979046982*^9, 3.881587723920671*^9, 
   3.88319026522731*^9, 3.88327576313336*^9, 3.883276107867697*^9, 
   3.8832781539680243`*^9, 3.883306365727306*^9, 3.883696741727404*^9, 
   3.8846816282159643`*^9, 3.888066601391033*^9, 3.889178342279724*^9, 
   3.8891807073326683`*^9, 3.889182278298538*^9, 3.8892137544584084`*^9, 
   3.88970701861122*^9, 3.890819334407221*^9, 3.8912064819162292`*^9, 
   3.891292581712533*^9, 3.8913740968832817`*^9, 3.893626100410075*^9, 
   3.895093982069477*^9, 3.895351884703027*^9, 3.895673854978178*^9, 
   3.895674025074359*^9, 3.8956744367848577`*^9, 3.895675074988014*^9, {
   3.895675137272045*^9, 3.895675142125463*^9}, 3.895686505534062*^9, 
   3.895692694949675*^9, 3.895740314760895*^9, 3.895745111371502*^9, 
   3.895859029941229*^9, 3.895859621887735*^9, 3.895862892155036*^9, 
   3.8961774022273207`*^9, 3.896252526720703*^9, 3.896365111449259*^9, 
   3.896734377353861*^9, 3.9666675978913927`*^9, 3.997160183858509*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"bc98efb6-b654-4ec1-8bd3-ccc6ee080f48"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Einstein computed in \"\>", "\[InvisibleSpace]", 
   "0.02582499999999932`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Einstein computed in ", 0.02582499999999932, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.854023922042012*^9, 3.8540242536673603`*^9, 
   3.85402476583988*^9, 3.854050171906658*^9, 3.8540522057185802`*^9, 
   3.854052286331243*^9, 3.8544043375233717`*^9, 3.854457324316792*^9, 
   3.854481147689918*^9, 3.854656845650107*^9, 3.854919427963562*^9, 
   3.854952260109724*^9, 3.86666038074547*^9, 3.866816593983629*^9, 
   3.8670473387607813`*^9, 3.8670474300483923`*^9, 3.877195237638647*^9, 
   3.877217472117509*^9, 3.877217752908504*^9, 3.8772180120538607`*^9, 
   3.8772282251907*^9, 3.8774461598482637`*^9, 3.877446362329138*^9, 
   3.877446394583147*^9, 3.8774465274170856`*^9, 3.877449072361367*^9, 
   3.8807337548498707`*^9, 3.880740444411516*^9, 3.8807602415065107`*^9, 
   3.8815261932005157`*^9, 3.881586979046982*^9, 3.881587723920671*^9, 
   3.88319026522731*^9, 3.88327576313336*^9, 3.883276107867697*^9, 
   3.8832781539680243`*^9, 3.883306365727306*^9, 3.883696741727404*^9, 
   3.8846816282159643`*^9, 3.888066601391033*^9, 3.889178342279724*^9, 
   3.8891807073326683`*^9, 3.889182278298538*^9, 3.8892137544584084`*^9, 
   3.88970701861122*^9, 3.890819334407221*^9, 3.8912064819162292`*^9, 
   3.891292581712533*^9, 3.8913740968832817`*^9, 3.893626100410075*^9, 
   3.895093982069477*^9, 3.895351884703027*^9, 3.895673854978178*^9, 
   3.895674025074359*^9, 3.8956744367848577`*^9, 3.895675074988014*^9, {
   3.895675137272045*^9, 3.895675142125463*^9}, 3.895686505534062*^9, 
   3.895692694949675*^9, 3.895740314760895*^9, 3.895745111371502*^9, 
   3.895859029941229*^9, 3.895859621887735*^9, 3.895862892155036*^9, 
   3.8961774022273207`*^9, 3.896252526720703*^9, 3.896365111449259*^9, 
   3.896734377353861*^9, 3.9666675978913927`*^9, 3.997160183884989*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"896d936d-396c-4d59-a073-df3a36e95f3b"],

Cell[BoxData["\<\"All tasks completed in 0.291099 seconds\"\>"], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.854023922042012*^9, 3.8540242536673603`*^9, 
   3.85402476583988*^9, 3.854050171906658*^9, 3.8540522057185802`*^9, 
   3.854052286331243*^9, 3.8544043375233717`*^9, 3.854457324316792*^9, 
   3.854481147689918*^9, 3.854656845650107*^9, 3.854919427963562*^9, 
   3.854952260109724*^9, 3.86666038074547*^9, 3.866816593983629*^9, 
   3.8670473387607813`*^9, 3.8670474300483923`*^9, 3.877195237638647*^9, 
   3.877217472117509*^9, 3.877217752908504*^9, 3.8772180120538607`*^9, 
   3.8772282251907*^9, 3.8774461598482637`*^9, 3.877446362329138*^9, 
   3.877446394583147*^9, 3.8774465274170856`*^9, 3.877449072361367*^9, 
   3.8807337548498707`*^9, 3.880740444411516*^9, 3.8807602415065107`*^9, 
   3.8815261932005157`*^9, 3.881586979046982*^9, 3.881587723920671*^9, 
   3.88319026522731*^9, 3.88327576313336*^9, 3.883276107867697*^9, 
   3.8832781539680243`*^9, 3.883306365727306*^9, 3.883696741727404*^9, 
   3.8846816282159643`*^9, 3.888066601391033*^9, 3.889178342279724*^9, 
   3.8891807073326683`*^9, 3.889182278298538*^9, 3.8892137544584084`*^9, 
   3.88970701861122*^9, 3.890819334407221*^9, 3.8912064819162292`*^9, 
   3.891292581712533*^9, 3.8913740968832817`*^9, 3.893626100410075*^9, 
   3.895093982069477*^9, 3.895351884703027*^9, 3.895673854978178*^9, 
   3.895674025074359*^9, 3.8956744367848577`*^9, 3.895675074988014*^9, {
   3.895675137272045*^9, 3.895675142125463*^9}, 3.895686505534062*^9, 
   3.895692694949675*^9, 3.895740314760895*^9, 3.895745111371502*^9, 
   3.895859029941229*^9, 3.895859621887735*^9, 3.895862892155036*^9, 
   3.8961774022273207`*^9, 3.896252526720703*^9, 3.896365111449259*^9, 
   3.896734377353861*^9, 3.9666675978913927`*^9, 3.997160183887663*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"555e2dd7-0c3a-4256-9f06-06255cf261eb"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ad", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"At1", "[", 
     RowBox[{"r", ",", "x"}], "]"}], ",", "0", ",", "0", ",", 
    RowBox[{"A\[Phi]1", "[", 
     RowBox[{"r", ",", "x"}], "]"}]}], "}"}]}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.601049113107828*^9, 3.601049149832061*^9}, {
   3.601055807304289*^9, 3.601055809878304*^9}, {3.605905517056562*^9, 
   3.605905517630888*^9}, {3.636731800389915*^9, 3.636731800564364*^9}, 
   3.636741249233128*^9, {3.636807905756733*^9, 3.636807918556183*^9}, {
   3.636913885068679*^9, 3.636913891244872*^9}, {3.63691398928015*^9, 
   3.636913992220817*^9}, 3.636915848643142*^9, 3.636971252972102*^9, {
   3.866573500902603*^9, 3.866573552658959*^9}, {3.877217758533922*^9, 
   3.8772177608632393`*^9}, {3.895647700188312*^9, 3.895647700462481*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"1eb6d36a-ee72-4c6f-beae-c90cb58d1077"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"At1", "[", 
    RowBox[{"r", ",", "x"}], "]"}], ",", "0", ",", "0", ",", 
   RowBox[{"A\[Phi]1", "[", 
    RowBox[{"r", ",", "x"}], "]"}]}], "}"}]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.895673856532745*^9, 3.895674026113429*^9, 
  3.8956744384954557`*^9, 3.895675076002304*^9, 3.895675143291933*^9, 
  3.895686506682773*^9, 3.895692695361413*^9, 3.895740315761125*^9, 
  3.895745112275155*^9, 3.89585903047987*^9, 3.895859622728828*^9, 
  3.8958602980774183`*^9, 3.895862893266344*^9, 3.8961774031463537`*^9, 
  3.8962525279077597`*^9, 3.896365112402573*^9, 3.8967343869186487`*^9, 
  3.966667599504162*^9, 3.9971601846647997`*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"d9cb33c4-f5bc-4f08-b2dd-570fc2df0ff7"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  StyleBox[
   RowBox[{"Maxwell", " ", "Tensor", " ", "F\[Mu]\[Nu]"}],
   FontColor->RGBColor[1, 0.5, 0]], " ", "*)"}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.601120289053251*^9, 3.601120305636418*^9}, {
   3.601405234643517*^9, 3.601405239203815*^9}, 3.636741249233296*^9, 
   3.636915848643245*^9, 3.636971252972304*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"b365f265-f76e-44e0-aeef-c5c2839e9502"],

Cell[BoxData[
 RowBox[{"Fdd2", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"covD", "[", "Ad", "]"}], "-", 
    RowBox[{"Transpose", "[", 
     RowBox[{"covD", "[", "Ad", "]"}], "]"}]}], "]"}]}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.601120249078069*^9, 3.601120249078441*^9}, {
   3.636740405506716*^9, 3.636740407544553*^9}, 3.636741249233369*^9, 
   3.636915848643289*^9, 3.63697125297237*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"5ed12bac-9a1f-4100-b8df-9bc6e720d090"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      SuperscriptBox["At1", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "x"}], "]"}], ",", 
     RowBox[{
      SuperscriptBox["At1", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "x"}], "]"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       SuperscriptBox["At1", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}]}], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      RowBox[{
       SuperscriptBox["A\[Phi]1", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       SuperscriptBox["At1", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}]}], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      RowBox[{
       SuperscriptBox["A\[Phi]1", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      SuperscriptBox["A\[Phi]1", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "x"}], "]"}], ",", 
     RowBox[{
      SuperscriptBox["A\[Phi]1", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "x"}], "]"}], ",", "0"}], "}"}]}], "}"}]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.60112027031686*^9, 3.601123486914728*^9, 3.601129844681763*^9, 
   3.601131026546697*^9, 3.601132682601031*^9, 3.601137466246743*^9, 
   3.601141275515166*^9, 3.601146196014956*^9, 3.601148249603104*^9, 
   3.60120392592732*^9, 3.601206815845607*^9, 3.601221364648917*^9, 
   3.601228961723568*^9, 3.601286292680764*^9, 3.60128858013461*^9, 
   3.601289110583522*^9, 3.601289160852363*^9, 3.60128948151647*^9, 
   3.601294126206571*^9, 3.601294411782096*^9, 3.601297861504713*^9, 
   3.601310649494417*^9, 3.601317055648075*^9, 3.601318643755664*^9, 
   3.601319238163123*^9, 3.60137743382972*^9, 3.601377476737581*^9, 
   3.601405140384519*^9, 3.60165885219469*^9, 3.601663140204148*^9, 
   3.6019232682162037`*^9, 3.601924760668334*^9, 3.601925652078554*^9, 
   3.6019257025866823`*^9, 3.601925850517815*^9, 3.601926258121614*^9, 
   3.601928923709349*^9, 3.605905529273499*^9, 3.605907342467967*^9, 
   3.60590773389869*^9, 3.605909184276017*^9, 3.606135364281646*^9, 
   3.606136069050147*^9, 3.632094709328359*^9, 3.632703990708838*^9, 
   3.633090172581726*^9, 3.633803860871653*^9, 3.634665568980525*^9, 
   3.634904144639728*^9, 3.635685087066678*^9, 3.636737098501798*^9, 
   3.636737150974375*^9, 3.636737675476784*^9, 3.636737861615754*^9, 
   3.636737913088026*^9, 3.636738162550637*^9, 3.636738752909515*^9, 
   3.636738860644811*^9, 3.63673908477567*^9, 3.636739634865841*^9, 
   3.636739697403908*^9, 3.636739792521351*^9, 3.636740167638245*^9, 
   3.636740249718861*^9, 3.636740336174376*^9, 3.636740371273989*^9, 
   3.636740408240557*^9, 3.636740519523467*^9, 3.636740584013173*^9, 
   3.636740695612343*^9, 3.636741130446776*^9, 3.636741249233449*^9, 
   3.636741358198545*^9, 3.63674149930973*^9, 3.636760141958548*^9, 
   3.636793025235567*^9, 3.636798791307114*^9, 3.636798823190949*^9, 
   3.636807948699442*^9, 3.63680864864162*^9, 3.6368100918631*^9, 
   3.636913781626601*^9, 3.636913996128535*^9, 3.636915848643337*^9, 
   3.636917302005352*^9, 3.636970287445582*^9, 3.636970429619353*^9, 
   3.636970512264796*^9, 3.636970561964584*^9, 3.636971022026404*^9, 
   3.636971252972492*^9, 3.636971517725315*^9, 3.866573526388657*^9, 
   3.866573559409276*^9, 3.866607801772084*^9, 3.86663099185848*^9, 
   3.866631268279751*^9, 3.8666345274027233`*^9, 3.866660383797222*^9, 
   3.8668165970729313`*^9, 3.867047341545683*^9, 3.867047432024712*^9, 
   3.8771952416931963`*^9, 3.877217475227813*^9, 3.877217763025688*^9, 
   3.877218017689575*^9, 3.87722822626932*^9, 3.877446160141704*^9, {
   3.8774463666926937`*^9, 3.8774463966765203`*^9}, 3.877446529706361*^9, 
   3.8774490732204847`*^9, 3.8807337582297564`*^9, 3.8807404461419888`*^9, 
   3.8807602427897778`*^9, 3.881526195217485*^9, 3.881586980836879*^9, 
   3.8815877264356403`*^9, 3.883190267641185*^9, 3.883275765265112*^9, 
   3.883276109988615*^9, 3.883278156711907*^9, 3.8833063685981083`*^9, 
   3.883696744891584*^9, 3.8846816320770493`*^9, 3.888066603979896*^9, 
   3.889178355824065*^9, 3.889180707860993*^9, 3.889182278749627*^9, 
   3.8892137556521387`*^9, 3.889707020553977*^9, 3.890819335388467*^9, 
   3.891206484062495*^9, 3.891292584615602*^9, 3.8913740981889143`*^9, 
   3.893626102710799*^9, 3.895093984802238*^9, 3.89535188684538*^9, 
   3.89567385808601*^9, 3.895674027640431*^9, 3.895674440182681*^9, 
   3.8956750774893847`*^9, 3.8956751449438543`*^9, 3.895686509018985*^9, 
   3.895692695542471*^9, 3.895740315872552*^9, 3.895745112346367*^9, 
   3.895859030600247*^9, 3.895859622854169*^9, 3.8958628934242067`*^9, 
   3.896177404627122*^9, 3.896252528903143*^9, 3.8963651235405912`*^9, 
   3.896734387259097*^9, 3.9666676006825647`*^9, 3.997160186280982*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"debb49e6-c58d-40c4-82be-b50f1d937413"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Fdd", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"-", 
         RowBox[{
          SuperscriptBox["A", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], ",", "0", ",", "0"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SuperscriptBox["A", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], ",", "0", ",", "0", ",", 
        "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
  "  ", "*)"}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.60105585469349*^9, 3.601055859583158*^9}, 
   3.601120318884199*^9, 3.636741249233566*^9, 3.636915848643419*^9, 
   3.636971252972589*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"f534557a-6d80-4018-a690-ca100b9afa20"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "    ", 
   StyleBox[
    RowBox[{"Maxwell", " ", 
     RowBox[{"equations", ":", " "}]}],
    FontColor->RGBColor[1, 0.5, 0]], "  ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"MaxEq", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"covDiv", "[", 
      RowBox[{
       RowBox[{"Raise", "[", 
        RowBox[{"Fdd2", ",", "1", ",", "2"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", "2"}], "}"}]}], "]"}], "]"}]}], 
   ";"}]}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.60192516308398*^9, 3.601925200441308*^9}, 
   3.636741249233636*^9, 3.636915848643463*^9, 3.636971252972698*^9, 
   3.883696747280964*^9, 3.99716019091502*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"2b8bf877-e01f-4e6f-b961-ede704f80fdd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "  ", 
   StyleBox[
    RowBox[{"Einsten", " ", "equations", " ", 
     RowBox[{"(", 
      RowBox[{"with", " ", "Maxwell", " ", "T\[Mu]\[Nu]"}], ")"}]}],
    FontColor->RGBColor[1, 0.5, 0]], 
   StyleBox["   ",
    FontColor->RGBColor[1, 0.5, 0]], "*)"}], " "}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.601120373147964*^9, 3.601120377942231*^9}, {
   3.601380190250628*^9, 3.60138021782713*^9}, {3.601383180027225*^9, 
   3.601383181823896*^9}, {3.601405247309867*^9, 3.60140525089518*^9}, {
   3.60140532175077*^9, 3.601405330740342*^9}, 3.6367412492338*^9, 
   3.636915848643566*^9, 3.636971252972885*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"aa830ab2-5263-4a2e-aee1-ae2b7cd8f6fc"],

Cell[BoxData[{
 RowBox[{"\[Kappa]", ":=", "2"}], "\[IndentingNewLine]", 
 RowBox[{"\[CapitalLambda]", ":=", "0"}]}], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.601405309196209*^9, 3.601405317463053*^9}, 
   3.636741249233876*^9, 3.636915848643612*^9, 3.636971252973044*^9, {
   3.997160224945067*^9, 3.9971602257373953`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"9096fc19-9db6-4aab-b4d0-ef0e850d0696"],

Cell[BoxData[
 RowBox[{
  RowBox[{"emUd", "=", 
   RowBox[{"EUd", "+", 
    RowBox[{"0", "*", "\[CapitalLambda]", "*", 
     RowBox[{"IdentityMatrix", "[", "4", "]"}]}], "-", " ", 
    RowBox[{"\[Kappa]", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"multiDot", "[", 
        RowBox[{
         RowBox[{"Raise", "[", 
          RowBox[{"Fdd2", ",", "1"}], "]"}], ",", 
         RowBox[{"Raise", "[", 
          RowBox[{"Fdd2", ",", "2"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "2"}], "}"}]}], "]"}], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"IdentityMatrix", "[", "4", "]"}], " ", 
        RowBox[{"multiDot", "[", 
         RowBox[{
          RowBox[{"Raise", "[", 
           RowBox[{"Fdd2", ",", "1", ",", "2"}], "]"}], ",", "Fdd2", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "2"}], "}"}]}], "]"}]}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.601045223864675*^9, 3.601045290710701*^9}, {
   3.601045504265298*^9, 3.601045534970381*^9}, {3.601046944578051*^9, 
   3.601046945242075*^9}, {3.601048435541311*^9, 3.601048445339408*^9}, {
   3.601048564676231*^9, 3.601048564948464*^9}, {3.601049384845447*^9, 
   3.601049387565619*^9}, {3.601055872579019*^9, 3.60105587539359*^9}, 
   3.601057470965574*^9, {3.601146651450677*^9, 3.601146655011313*^9}, {
   3.601229108174853*^9, 3.601229108417302*^9}, {3.601288466350986*^9, 
   3.601288474783054*^9}, {3.601289081856725*^9, 3.601289083798072*^9}, {
   3.601289140732974*^9, 3.601289141332199*^9}, {3.601294127835282*^9, 
   3.601294135200949*^9}, {3.601310651205269*^9, 3.601310679575271*^9}, {
   3.601310720120493*^9, 3.601310723373061*^9}, {3.601317352112833*^9, 
   3.601317379459527*^9}, {3.601317824877978*^9, 3.60131787942225*^9}, {
   3.601405334100706*^9, 3.601405336829709*^9}, {3.605909112520211*^9, 
   3.605909134739451*^9}, {3.605909165461996*^9, 3.605909169019055*^9}, 
   3.636741249233948*^9, {3.636807399713192*^9, 3.636807401185988*^9}, 
   3.636915848643656*^9, 3.63697125297315*^9, 3.9971601948570833`*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"b55c9103-755e-4a6b-968d-77ec3c177448"],

Cell[BoxData[
 RowBox[{
  RowBox[{"simemUd", "=", 
   RowBox[{"Simplify", "[", "emUd", "]"}]}], ";"}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.601294429312933*^9, 3.601294431790687*^9}, {
   3.601318990220496*^9, 3.601318995655804*^9}, 3.601319267452727*^9, {
   3.601377477751665*^9, 3.601377488825781*^9}, 3.636741249234125*^9, {
   3.636808030318908*^9, 3.636808034695854*^9}, 3.636915848643764*^9, 
   3.636971252973364*^9, {3.997160198195002*^9, 3.997160201371337*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"c094fa53-6909-463b-8307-ee3053170400"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f1", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"r", "+", 
       RowBox[{
        SuperscriptBox["B", "2"], " ", 
        SuperscriptBox["r", "3"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "r"}], "+", 
       RowBox[{"m", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], ")"}]}]}], 
      ")"}]}], 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["B", "2"], " ", 
         SuperscriptBox["r", "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"r", "+", 
         RowBox[{
          SuperscriptBox["c0", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "r"}], "+", 
            RowBox[{"m", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{
                SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], ")"}]}]}], 
           ")"}]}]}], ")"}], "2"]}], "+", 
     RowBox[{
      SuperscriptBox["B", "2"], " ", "r", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "r"}], "+", 
        RowBox[{"m", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{
            SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], ")"}]}]}], 
       ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        RowBox[{
         SuperscriptBox["c0", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"r", "-", 
            RowBox[{"m", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{
                SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], ")"}]}]}], 
           ")"}], "2"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["c0", "2"], " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "r"}], "+", 
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{
               SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], ")"}]}]}], 
          ")"}]}]}], ")"}], " ", 
      SuperscriptBox["x", "2"]}]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]1", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"4", " ", "c0", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{
        SuperscriptBox["B", "2"], " ", "m", " ", "r", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["c0", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", "m", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "m"}], "+", 
             RowBox[{"2", " ", "r"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "r"}], "+", 
                RowBox[{"m", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   RowBox[{
                    SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], 
                  ")"}]}]}], ")"}], " ", 
              SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"B", " ", 
     SqrtBox[
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["B", "2"], " ", "r", " ", 
        RowBox[{"(", 
         RowBox[{"r", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "r"}], "+", 
             RowBox[{"m", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{
                 SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], ")"}]}]}], 
            ")"}], " ", 
           SuperscriptBox["x", "2"]}]}], ")"}]}]}]]}]], "+", 
   "\[Omega]10"}]}]}], "Input",
 CellChangeTimes->{{3.854023972958827*^9, 3.8540240234189*^9}, {
   3.854024183233204*^9, 3.854024189665759*^9}, {3.854024774937646*^9, 
   3.854024778635428*^9}, {3.8540501925554237`*^9, 3.8540502188569098`*^9}, 
   3.854050262364532*^9, {3.854052175960245*^9, 3.854052199369217*^9}, {
   3.8540522689213867`*^9, 3.854052275724584*^9}, {3.866573371994389*^9, 
   3.866573413491724*^9}, 3.866573655715228*^9, {3.866573727346898*^9, 
   3.866573729412697*^9}, 3.8665737783220863`*^9, 3.8665740210251913`*^9, {
   3.866630433249102*^9, 3.866630448558137*^9}, 3.8666305371546803`*^9, 
   3.8666305893478203`*^9, 3.866630650498437*^9, 3.8666306940833178`*^9, {
   3.8666604029506197`*^9, 3.866660412145007*^9}, {3.866660508555369*^9, 
   3.866660510283238*^9}, 3.866660558893133*^9, {3.8666605977482243`*^9, 
   3.8666606004978733`*^9}, {3.866816231589385*^9, 3.866816247456904*^9}, 
   3.8668164677165527`*^9, 3.866816499656571*^9, 3.8668167197940607`*^9, 
   3.867043948875164*^9, 3.867044064165773*^9, {3.877195261653282*^9, 
   3.877195281083536*^9}, 3.877195317682782*^9, 3.877195681083105*^9, {
   3.87721737576434*^9, 3.877217403259501*^9}, {3.8772174936293087`*^9, 
   3.877217506443507*^9}, {3.877446065171241*^9, 3.877446068367454*^9}, {
   3.8807337864423637`*^9, 3.880733807173543*^9}, 3.8807339917949677`*^9, 
   3.880734279144238*^9, 3.8831893461126623`*^9, 3.8831894120587683`*^9, {
   3.8831895407560053`*^9, 3.8831896385599813`*^9}, {3.883190010662545*^9, 
   3.883190016551215*^9}, {3.883190099364609*^9, 3.883190122708499*^9}, {
   3.883190171781168*^9, 3.883190194954002*^9}, 3.883190253100706*^9, 
   3.883275378196692*^9, {3.8832757297149467`*^9, 3.883275749205977*^9}, 
   3.883276061088738*^9, 3.883276101170693*^9, {3.883276537314101*^9, 
   3.88327659878187*^9}, 3.8832766671725683`*^9, 3.883276744061694*^9, 
   3.883276986589649*^9, {3.88327796178195*^9, 3.883277975369563*^9}, 
   3.8832780216494493`*^9, {3.883278083538183*^9, 3.883278121082295*^9}, 
   3.88327826020289*^9, 3.88327841695138*^9, {3.8832784503312883`*^9, 
   3.8832784541581507`*^9}, {3.8832785387728558`*^9, 3.883278564374956*^9}, 
   3.883621608239441*^9, {3.888065699434556*^9, 3.888065759490205*^9}, {
   3.891293005242416*^9, 3.8912930177873173`*^9}, {3.891293225372251*^9, 
   3.891293255723585*^9}, {3.8912933030458183`*^9, 3.891293325580221*^9}, 
   3.891293413119103*^9, {3.891374118705884*^9, 3.891374150510023*^9}, {
   3.89137418240168*^9, 3.891374189616602*^9}, {3.891374219692893*^9, 
   3.891374297542595*^9}, {3.893626196729109*^9, 3.8936262085140877`*^9}, 
   3.893626295448477*^9, {3.893626912319446*^9, 3.8936269178001757`*^9}, {
   3.8936270738428297`*^9, 3.893627141524544*^9}, 3.895093802811083*^9, 
   3.895093857098093*^9, {3.895095238405129*^9, 3.895095252787281*^9}, {
   3.8956478083973417`*^9, 3.895647812598963*^9}, {3.8956736652185287`*^9, 
   3.895673675917447*^9}, {3.895673847934239*^9, 3.8956738481301928`*^9}, {
   3.8956744098430367`*^9, 3.895674410215687*^9}, {3.895740274904934*^9, 
   3.895740287403162*^9}, 3.89574593515193*^9, 3.895860008125143*^9, {
   3.895860062955998*^9, 3.89586006922616*^9}, {3.895863664842772*^9, 
   3.895863666291353*^9}, {3.966667774080101*^9, 3.966667783259935*^9}, 
   3.96666798252465*^9},
 CellLabel->"In[15]:=",ExpressionUUID->"56cf2bff-67ca-4223-9876-bc934879596d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Rho]", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
  SqrtBox[
   FractionBox[
    RowBox[{"r", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["B", "2"], " ", 
        SuperscriptBox["r", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "r"}], "+", 
       RowBox[{"m", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], ")"}]}]}], ")"}],
      " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["x", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["B", "2"], " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["x", "2"]}]}], ")"}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["B", "2"], " ", "r", " ", 
        RowBox[{"(", 
         RowBox[{"r", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "r"}], "+", 
             RowBox[{"m", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{
                 SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], ")"}]}]}], 
            ")"}], " ", 
           SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}], "2"]]]}]], "Input",\

 CellChangeTimes->{{3.96663028126*^9, 3.966630305750169*^9}, {
   3.966630592127582*^9, 3.966630598666304*^9}, 3.966630690961236*^9, {
   3.966667834510386*^9, 3.966667837972369*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"7eb638dd-e00c-4bd4-95cd-c065c4c9d7d1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"G", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["B", "4"], " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["B", "2"], " ", "r", " ", 
       RowBox[{"(", 
        RowBox[{"r", "+", 
         RowBox[{"2", " ", "m", " ", 
          SuperscriptBox["x", "2"]}], "-", 
         RowBox[{"r", " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}], "2"]]}]], "Input",
 CellChangeTimes->{{3.966630440209519*^9, 3.966630445068934*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"a85241c0-71db-44fc-9fc5-e92fc7225770"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalDelta]x", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "-", 
     SuperscriptBox["x", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["B", "2"], " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["x", "2"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]r", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["B", "2"], " ", 
      SuperscriptBox["r", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"r", "^", "2"}], "-", 
     RowBox[{"m", "*", "r", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{
         SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], ")"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.96149603066853*^9, 3.961496045955488*^9}, {
  3.96149618700418*^9, 3.961496188753229*^9}, {3.966630334932005*^9, 
  3.966630342750224*^9}, {3.9666304565424957`*^9, 3.9666304582979*^9}, {
  3.966630496322698*^9, 3.966630506931107*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"0902843e-8a0a-4a8b-bc92-eb97a28df152"],

Cell[BoxData[
 RowBox[{
  RowBox[{"A\[Phi]1", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"A\[Phi]1\[Omega]1At1", "[", 
      RowBox[{"r", ",", "x"}], "]"}], "-", 
     RowBox[{
      RowBox[{"\[Omega]1", "[", 
       RowBox[{"r", ",", "x"}], "]"}], "*", 
      RowBox[{"At1", "[", 
       RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}], "*", 
   "\[CapitalDelta]\[CurlyPhi]"}]}]], "Input",
 CellChangeTimes->{{3.966668165497431*^9, 3.9666681697437143`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"8e97370f-4c57-4c4f-889a-13540c2b7384"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"A\[Phi]1\[Omega]1At1", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
  RowBox[{"A\[Phi]10", "+", 
   FractionBox[
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["B", "2"], " ", "m", " ", "r", " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["c0", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{
         SuperscriptBox["B", "2"], " ", "m", " ", 
         RowBox[{"(", 
          RowBox[{"m", "-", 
           RowBox[{"2", " ", "r"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"r", "-", 
              RowBox[{"m", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{
                  SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], ")"}]}]}],
              ")"}], " ", 
            SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}]}]}], 
    RowBox[{"B", " ", 
     SqrtBox[
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["B", "2"], " ", "r", " ", 
        RowBox[{"(", 
         RowBox[{"r", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "r"}], "+", 
             RowBox[{"m", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{
                 SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], ")"}]}]}], 
            ")"}], " ", 
           SuperscriptBox["x", "2"]}]}], 
         ")"}]}]}]]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"At1", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "m"}], "-", "r", "+", 
       RowBox[{
        SuperscriptBox["B", "2"], " ", 
        SuperscriptBox["m", "2"], " ", "r"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"c0", " ", "r", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["B", "4"], " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox["x", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{"r", "+", 
             RowBox[{"6", " ", "m", " ", 
              SuperscriptBox["x", "2"]}], "-", 
             RowBox[{"3", " ", "r", " ", 
              SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["c0", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "m"}], "-", "r", "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", 
           SuperscriptBox["m", "2"], " ", "r"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["B", "4"], " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox["x", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{"r", "+", 
             RowBox[{"2", " ", "m", " ", 
              SuperscriptBox["x", "2"]}], "-", 
             RowBox[{"r", " ", 
              SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox["c0", "2"], " ", "r", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "m"}], "-", "r", "+", 
        RowBox[{
         SuperscriptBox["B", "2"], " ", 
         SuperscriptBox["m", "2"], " ", "r"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["B", "4"], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["B", "2"], " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{"r", "+", 
           RowBox[{"6", " ", "m", " ", 
            SuperscriptBox["x", "2"]}], "-", 
           RowBox[{"3", " ", "r", " ", 
            SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["B", "4"], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["B", "2"], " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{"r", "+", 
           RowBox[{"2", " ", "m", " ", 
            SuperscriptBox["x", "2"]}], "-", 
           RowBox[{"r", " ", 
            SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["c0", "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "m"}], "-", "r", "+", 
         RowBox[{
          SuperscriptBox["B", "2"], " ", 
          SuperscriptBox["m", "2"], " ", "r"}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["B", "4"], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["B", "2"], " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{"r", "+", 
           RowBox[{"2", " ", "m", " ", 
            SuperscriptBox["x", "2"]}], "-", 
           RowBox[{"r", " ", 
            SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}]}]}]]}]}]}], "Input",\

 CellChangeTimes->{{3.880733890924924*^9, 3.880733906279063*^9}, 
   3.88318951205317*^9, {3.891293024646497*^9, 3.8912930343521833`*^9}, 
   3.891293121884446*^9, 3.891293268184204*^9, {3.891293701833383*^9, 
   3.891293702788727*^9}, 3.891374364686598*^9, {3.895647814205186*^9, 
   3.8956478466057253`*^9}, {3.895673741959016*^9, 3.895673768054028*^9}, {
   3.895673813427565*^9, 3.895673825602441*^9}, {3.895674151713046*^9, 
   3.8956741670336933`*^9}, {3.8956744739303427`*^9, 3.895674485325451*^9}, 
   3.895686496391004*^9, {3.895740213129013*^9, 3.895740216343561*^9}, {
   3.895740383060906*^9, 3.895740408213222*^9}, {3.895860086579191*^9, 
   3.8958600901557283`*^9}, {3.895860164607819*^9, 3.895860205912315*^9}, {
   3.89586027134958*^9, 3.8958602770951223`*^9}, {3.895862811930933*^9, 
   3.89586283495604*^9}, {3.896252572309533*^9, 3.896252592669222*^9}, 
   3.89625266039196*^9, {3.966667853933524*^9, 3.966667859541358*^9}, 
   3.96666789631504*^9, {3.9666679667710953`*^9, 3.9666679764303913`*^9}, {
   3.966668141271638*^9, 3.9666681542354307`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"a72ec268-413e-4c34-a039-91c724f90068"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gdd", "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.895674921979937*^9, 3.895674933044932*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"38f2c1d3-5d4e-4355-aca2-7bb3e03155b7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"r", "+", 
         RowBox[{
          SuperscriptBox["B", "2"], " ", 
          SuperscriptBox["r", "3"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "r"}], "+", 
         RowBox[{"m", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{
             SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], ")"}]}]}], 
        ")"}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", 
           SuperscriptBox["r", "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"r", "+", 
           RowBox[{
            SuperscriptBox["c0", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "r"}], "+", 
              RowBox[{"m", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{
                  SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], ")"}]}]}],
              ")"}]}]}], ")"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox["B", "2"], " ", "r", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "r"}], "+", 
          RowBox[{"m", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{
              SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], ")"}]}]}], 
         ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["c0", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "-", 
              RowBox[{"m", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{
                  SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], ")"}]}]}],
              ")"}], "2"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["c0", "2"], " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "r"}], "+", 
             RowBox[{"m", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{
                 SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], ")"}]}]}], 
            ")"}]}]}], ")"}], " ", 
        SuperscriptBox["x", "2"]}]}]], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"r", "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", 
           SuperscriptBox["r", "3"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "r"}], "+", 
          RowBox[{"m", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{
              SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], ")"}]}]}], 
         ")"}], " ", "\[CapitalDelta]\[CurlyPhi]", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"4", " ", "c0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              RowBox[{
               SuperscriptBox["B", "2"], " ", "m", " ", "r", " ", 
               SuperscriptBox["x", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["c0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox["B", "2"], " ", "m", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "m"}], "+", 
                    RowBox[{"2", " ", "r"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "r"}], "+", 
                    RowBox[{"m", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{
                    SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], 
                    ")"}]}]}], ")"}], " ", 
                    SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}], 
           RowBox[{"B", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["B", "2"], " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{"r", "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "r"}], "+", 
                    RowBox[{"m", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{
                    SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], 
                    ")"}]}]}], ")"}], " ", 
                  SuperscriptBox["x", "2"]}]}], ")"}]}]}]]}]], "+", 
          "\[Omega]10"}], ")"}]}], 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["B", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"r", "+", 
            RowBox[{
             SuperscriptBox["c0", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "r"}], "+", 
               RowBox[{"m", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{
                   SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["B", "2"], " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "r"}], "+", 
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{
               SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], ")"}]}]}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           RowBox[{
            SuperscriptBox["c0", "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"r", "-", 
               RowBox[{"m", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{
                   SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], 
                 ")"}]}]}], ")"}], "2"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["c0", "2"], " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "r"}], "+", 
              RowBox[{"m", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{
                  SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], ")"}]}]}],
              ")"}]}]}], ")"}], " ", 
         SuperscriptBox["x", "2"]}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["B", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"r", "+", 
            RowBox[{
             SuperscriptBox["c0", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "r"}], "+", 
               RowBox[{"m", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{
                   SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["B", "2"], " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "r"}], "+", 
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{
               SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], ")"}]}]}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           RowBox[{
            SuperscriptBox["c0", "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"r", "-", 
               RowBox[{"m", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{
                   SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], 
                 ")"}]}]}], ")"}], "2"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["c0", "2"], " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "r"}], "+", 
              RowBox[{"m", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{
                  SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], ")"}]}]}],
              ")"}]}]}], ")"}], " ", 
         SuperscriptBox["x", "2"]}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"r", "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", 
           SuperscriptBox["r", "3"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "r"}], "+", 
          RowBox[{"m", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{
              SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], ")"}]}]}], 
         ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["B", "4"], " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox["x", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["B", "2"], " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{"r", "+", 
              RowBox[{"2", " ", "m", " ", 
               SuperscriptBox["x", "2"]}], "-", 
              RowBox[{"r", " ", 
               SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}], "2"]}]]}], ",",
      "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"r", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", 
           SuperscriptBox["r", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"r", "-", 
          RowBox[{"m", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{
              SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], ")"}]}]}], 
         ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["B", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "+", 
              RowBox[{
               SuperscriptBox["c0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "r"}], "+", 
                 RowBox[{"m", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{
                    SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "r"}], "+", 
             RowBox[{"m", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{
                 SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], ")"}]}]}], 
            ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             RowBox[{
              SuperscriptBox["c0", "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"r", "-", 
                 RowBox[{"m", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{
                    SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], 
                   ")"}]}]}], ")"}], "2"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["c0", "2"], " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "r"}], "+", 
                RowBox[{"m", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   RowBox[{
                    SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["x", "2"]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"r", "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", 
           SuperscriptBox["r", "3"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "r"}], "+", 
          RowBox[{"m", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{
              SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], ")"}]}]}], 
         ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["x", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["x", "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["B", "4"], " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox["x", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["B", "2"], " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{"r", "+", 
              RowBox[{"2", " ", "m", " ", 
               SuperscriptBox["x", "2"]}], "-", 
              RowBox[{"r", " ", 
               SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}], "2"]}]]}], ",",
      "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"r", "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", 
           SuperscriptBox["r", "3"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "r"}], "+", 
          RowBox[{"m", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{
              SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], ")"}]}]}], 
         ")"}], " ", "\[CapitalDelta]\[CurlyPhi]", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"4", " ", "c0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              RowBox[{
               SuperscriptBox["B", "2"], " ", "m", " ", "r", " ", 
               SuperscriptBox["x", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["c0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox["B", "2"], " ", "m", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "m"}], "+", 
                    RowBox[{"2", " ", "r"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "r"}], "+", 
                    RowBox[{"m", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{
                    SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], 
                    ")"}]}]}], ")"}], " ", 
                    SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}], 
           RowBox[{"B", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["B", "2"], " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{"r", "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "r"}], "+", 
                    RowBox[{"m", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{
                    SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], 
                    ")"}]}]}], ")"}], " ", 
                  SuperscriptBox["x", "2"]}]}], ")"}]}]}]]}]], "+", 
          "\[Omega]10"}], ")"}]}], 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["B", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"r", "+", 
            RowBox[{
             SuperscriptBox["c0", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "r"}], "+", 
               RowBox[{"m", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{
                   SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["B", "2"], " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "r"}], "+", 
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{
               SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], ")"}]}]}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           RowBox[{
            SuperscriptBox["c0", "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"r", "-", 
               RowBox[{"m", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{
                   SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], 
                 ")"}]}]}], ")"}], "2"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["c0", "2"], " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "r"}], "+", 
              RowBox[{"m", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{
                  SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], ")"}]}]}],
              ")"}]}]}], ")"}], " ", 
         SuperscriptBox["x", "2"]}]}]]}], ",", "0", ",", "0", ",", 
     RowBox[{
      SuperscriptBox["\[CapitalDelta]\[CurlyPhi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"r", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["B", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["B", "2"], " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["x", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["B", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"r", "+", 
                 RowBox[{
                  SuperscriptBox["c0", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "r"}], "+", 
                    RowBox[{"m", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{
                    SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], "2"]}], "+", 
             RowBox[{
              SuperscriptBox["B", "2"], " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "r"}], "+", 
                RowBox[{"m", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   RowBox[{
                    SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], 
                  ")"}]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                RowBox[{
                 SuperscriptBox["c0", "4"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"r", "-", 
                    RowBox[{"m", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{
                    SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], 
                    ")"}]}]}], ")"}], "2"]}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["c0", "2"], " ", "r", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "r"}], "+", 
                   RowBox[{"m", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{
                    SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox["x", "2"]}]}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"r", "+", 
             RowBox[{
              SuperscriptBox["B", "2"], " ", 
              SuperscriptBox["r", "3"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["B", "2"], " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{"r", "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "r"}], "+", 
                    RowBox[{"m", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{
                    SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], 
                    ")"}]}]}], ")"}], " ", 
                  SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}], "2"]}]]}], 
        "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"r", "+", 
            RowBox[{
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["r", "3"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "r"}], "+", 
            RowBox[{"m", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{
                SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], ")"}]}]}], 
           ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"4", " ", "c0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", 
                 RowBox[{
                  SuperscriptBox["B", "2"], " ", "m", " ", "r", " ", 
                  SuperscriptBox["x", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["c0", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["B", "2"], " ", "m", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "m"}], "+", 
                    RowBox[{"2", " ", "r"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "r"}], "+", 
                    RowBox[{"m", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{
                    SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], 
                    ")"}]}]}], ")"}], " ", 
                    SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}], 
              RowBox[{"B", " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox["B", "2"], " ", "r", " ", 
                  RowBox[{"(", 
                   RowBox[{"r", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "r"}], "+", 
                    RowBox[{"m", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{
                    SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], 
                    ")"}]}]}], ")"}], " ", 
                    SuperscriptBox["x", "2"]}]}], ")"}]}]}]]}]], "+", 
             "\[Omega]10"}], ")"}], "2"]}], 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["B", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "+", 
              RowBox[{
               SuperscriptBox["c0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "r"}], "+", 
                 RowBox[{"m", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{
                    SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "r"}], "+", 
             RowBox[{"m", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{
                 SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], ")"}]}]}], 
            ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             RowBox[{
              SuperscriptBox["c0", "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"r", "-", 
                 RowBox[{"m", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{
                    SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], 
                   ")"}]}]}], ")"}], "2"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["c0", "2"], " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "r"}], "+", 
                RowBox[{"m", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   RowBox[{
                    SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["x", "2"]}]}]]}], ")"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.896177452864552*^9, 3.896252687881309*^9, 
  3.8963651433053293`*^9, 3.896734410419022*^9, 3.966668021479754*^9, 
  3.9666681757826014`*^9, 3.9971602406733007`*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"e5dfc618-bdec-40dd-aaa2-c7d95981d28b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ad", "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8956749465630608`*^9, 3.895674951112419*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"e4482266-03b7-46b5-a526-769bfc455b12"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "m"}], "-", "r", "+", 
        RowBox[{
         SuperscriptBox["B", "2"], " ", 
         SuperscriptBox["m", "2"], " ", "r"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"c0", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["B", "4"], " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox["x", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["B", "2"], " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{"r", "+", 
              RowBox[{"6", " ", "m", " ", 
               SuperscriptBox["x", "2"]}], "-", 
              RowBox[{"3", " ", "r", " ", 
               SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["c0", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "m"}], "-", "r", "+", 
           RowBox[{
            SuperscriptBox["B", "2"], " ", 
            SuperscriptBox["m", "2"], " ", "r"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["B", "4"], " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox["x", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["B", "2"], " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{"r", "+", 
              RowBox[{"2", " ", "m", " ", 
               SuperscriptBox["x", "2"]}], "-", 
              RowBox[{"r", " ", 
               SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["c0", "2"], " ", "r", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "m"}], "-", "r", "+", 
         RowBox[{
          SuperscriptBox["B", "2"], " ", 
          SuperscriptBox["m", "2"], " ", "r"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["B", "4"], " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["B", "2"], " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{"r", "+", 
            RowBox[{"6", " ", "m", " ", 
             SuperscriptBox["x", "2"]}], "-", 
            RowBox[{"3", " ", "r", " ", 
             SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["B", "4"], " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["B", "2"], " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{"r", "+", 
            RowBox[{"2", " ", "m", " ", 
             SuperscriptBox["x", "2"]}], "-", 
            RowBox[{"r", " ", 
             SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["c0", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "m"}], "-", "r", "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", 
           SuperscriptBox["m", "2"], " ", "r"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["B", "4"], " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["B", "2"], " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{"r", "+", 
            RowBox[{"2", " ", "m", " ", 
             SuperscriptBox["x", "2"]}], "-", 
            RowBox[{"r", " ", 
             SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}]}]}]]}], ",", "0", 
   ",", "0", ",", 
   RowBox[{"\[CapitalDelta]\[CurlyPhi]", " ", 
    RowBox[{"(", 
     RowBox[{"A\[Phi]10", "+", 
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["B", "2"], " ", "m", " ", "r", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["c0", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            SuperscriptBox["B", "2"], " ", "m", " ", 
            RowBox[{"(", 
             RowBox[{"m", "-", 
              RowBox[{"2", " ", "r"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"r", "-", 
                 RowBox[{"m", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{
                    SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], 
                   ")"}]}]}], ")"}], " ", 
               SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{"B", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{"r", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "r"}], "+", 
                RowBox[{"m", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   RowBox[{
                    SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], 
                  ")"}]}]}], ")"}], " ", 
              SuperscriptBox["x", "2"]}]}], ")"}]}]}]]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "m"}], "-", "r", "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", 
           SuperscriptBox["m", "2"], " ", "r"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"c0", " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["B", "4"], " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox["x", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["B", "2"], " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{"r", "+", 
                RowBox[{"6", " ", "m", " ", 
                 SuperscriptBox["x", "2"]}], "-", 
                RowBox[{"3", " ", "r", " ", 
                 SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["c0", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "m"}], "-", "r", "+", 
             RowBox[{
              SuperscriptBox["B", "2"], " ", 
              SuperscriptBox["m", "2"], " ", "r"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["B", "4"], " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox["x", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["B", "2"], " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{"r", "+", 
                RowBox[{"2", " ", "m", " ", 
                 SuperscriptBox["x", "2"]}], "-", 
                RowBox[{"r", " ", 
                 SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"4", " ", "c0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              RowBox[{
               SuperscriptBox["B", "2"], " ", "m", " ", "r", " ", 
               SuperscriptBox["x", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["c0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox["B", "2"], " ", "m", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "m"}], "+", 
                    RowBox[{"2", " ", "r"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "r"}], "+", 
                    RowBox[{"m", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{
                    SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], 
                    ")"}]}]}], ")"}], " ", 
                    SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}], 
           RowBox[{"B", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["B", "2"], " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{"r", "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "r"}], "+", 
                    RowBox[{"m", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{
                    SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], 
                    ")"}]}]}], ")"}], " ", 
                  SuperscriptBox["x", "2"]}]}], ")"}]}]}]]}]], "+", 
          "\[Omega]10"}], ")"}]}], 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["c0", "2"], " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "m"}], "-", "r", "+", 
           RowBox[{
            SuperscriptBox["B", "2"], " ", 
            SuperscriptBox["m", "2"], " ", "r"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["B", "4"], " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox["x", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["B", "2"], " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{"r", "+", 
              RowBox[{"6", " ", "m", " ", 
               SuperscriptBox["x", "2"]}], "-", 
              RowBox[{"3", " ", "r", " ", 
               SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["B", "4"], " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox["x", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["B", "2"], " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{"r", "+", 
              RowBox[{"2", " ", "m", " ", 
               SuperscriptBox["x", "2"]}], "-", 
              RowBox[{"r", " ", 
               SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["c0", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "m"}], "-", "r", "+", 
            RowBox[{
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["m", "2"], " ", "r"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["B", "4"], " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox["x", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["B", "2"], " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{"r", "+", 
              RowBox[{"2", " ", "m", " ", 
               SuperscriptBox["x", "2"]}], "-", 
              RowBox[{"r", " ", 
               SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}]}]}]]}], 
     ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.896177467531299*^9, 3.896252694516635*^9, 
  3.8963651503968143`*^9, 3.896734417757854*^9, 3.96666802784406*^9, 
  3.9666681782225924`*^9, 3.997160243275298*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"1d2e5cd6-b2cc-4cb7-affe-9eb5b9485f0e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"simemUd", "[", 
      RowBox[{"[", 
       RowBox[{"i", ",", "j"}], "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Omega]10", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"B", "\[Rule]", 
        RowBox[{"1", "/", "11"}]}], ",", 
       RowBox[{"c0", "\[Rule]", "2"}], ",", 
       RowBox[{"m", "\[Rule]", "7"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwdyF1IU2EAh/HjyY8UjBLqYp4bdQw9RoicNboZvurW+rK2IGrosYIiKawL
L0pEHK6hNjtiDcwiLKFGVkgMcyu9cE6kL7WEugikjZHWOdmHlKQeff/vxcMP
nrzTF11neI7jTDQoaCmNac9VUpFUmuFYINwBQy94P5SyY+Q11THorID27qrg
13cqWQ5vfQLveM1Fm6ZUErDsZUb6hPg2qpgUmVx302INDJb9hE9P6WaZKtnC
FlhuDM9JCZXs0B/Goel9vvRtQSWNxv+7Ifex2Apn2+VKWB+cuAZLz95T4KdY
/AY8Uuu/CbdcdgWzdZX8HUg+gi2eukEoxbzDUGhSJqBs638Ly4bWys3U2cMX
9sP1fsdcC6+R5p6uBCx8VbgA56smf8BL0+4VqC9lrrGfdTzdQ/XzgUx4oOu2
ExqMIWbWrp0nYE30gRuqt2K1h9I0YtvjPAnlnEjvuXSNiCOG+7DzQ/WzemrD
6ucQVIqOce1Ue291CnSpHb/HqL59R5fgvNW3DHPeRFfh9cgwH6WWJgpSoSh8
2QzPW/4xv/tHt8NJ/YoB/vpjJ+wXexxQyG2bGqf2eH3TzKi1oDVDI6nrdcyZ
qyV3Zzo14h5V+uBQg2UAHjRVPoYvSzJCUPTIzA2k6ToP
  "],
 CellLabel->"In[26]:=",ExpressionUUID->"d9c7aae9-85f2-44c7-a4a1-38022022839f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.997160350069312*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"e7649313-3508-4d9f-b958-5f0e587a3469"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"simemUd", "[", 
      RowBox[{"[", 
       RowBox[{"i", ",", "j"}], "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Omega]10", "\[Rule]", 
        RowBox[{"-", "3"}]}], ",", 
       RowBox[{"B", "\[Rule]", 
        RowBox[{"1", "/", "111"}]}], ",", 
       RowBox[{"c0", "\[Rule]", 
        RowBox[{"-", "4"}]}], ",", 
       RowBox[{"m", "\[Rule]", "17"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.893627509318152*^9, 3.8936275267952557`*^9}, {
  3.893627574755838*^9, 3.893627581187387*^9}, {3.895094027846005*^9, 
  3.895094030035441*^9}, {3.8956865939585457`*^9, 3.895686637827417*^9}, {
  3.895740433018628*^9, 3.8957404387333193`*^9}, {3.895740490531749*^9, 
  3.895740495023756*^9}, {3.89585912928561*^9, 3.895859207360277*^9}, {
  3.895859257813776*^9, 3.895859265633501*^9}, {3.895859401733334*^9, 
  3.895859429781402*^9}, {3.8958629250622053`*^9, 3.895862937547709*^9}, {
  3.895862973526862*^9, 3.895862998036523*^9}, {3.896252709146098*^9, 
  3.896252710275921*^9}, {3.9666682083218813`*^9, 3.9666682369835453`*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"87a76905-1bb9-43b4-823d-653e35bae233"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.893627582714033*^9, 3.8936276095035543`*^9}, 
   3.895094058551351*^9, 3.89535197151822*^9, {3.895686615520461*^9, 
   3.89568663962112*^9}, 3.8956927282552357`*^9, 3.895740497023305*^9, 
   3.8957405851920223`*^9, 3.895745227697482*^9, 3.895746018187405*^9, 
   3.895859067485478*^9, {3.895859132479549*^9, 3.895859136944233*^9}, {
   3.895859167953649*^9, 3.89585920240453*^9}, {3.895859259027829*^9, 
   3.895859285444302*^9}, 3.89585943694639*^9, {3.895862978882415*^9, 
   3.8958630034901237`*^9}, 3.895863687741935*^9, {3.896252705315447*^9, 
   3.896252713698938*^9}, 3.896365155416175*^9, 3.896734422694757*^9, 
   3.966668266924934*^9, 3.997160379772436*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"3275b8ea-6137-4e84-a237-fed074a86cae"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"MaxEq", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Omega]10", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"B", "\[Rule]", 
        RowBox[{"1", "/", "11"}]}], ",", 
       RowBox[{"c0", "\[Rule]", "2"}], ",", 
       RowBox[{"m", "\[Rule]", "7"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.866574258207823*^9, 3.866574280637216*^9}, {
   3.866630497683305*^9, 3.866630499437989*^9}, {3.866660646841715*^9, 
   3.866660646999535*^9}, {3.866816398697566*^9, 3.866816416844821*^9}, {
   3.877449932713292*^9, 3.87744993353605*^9}, {3.877450224548819*^9, 
   3.877450225295478*^9}, {3.880736352229189*^9, 3.88073635551618*^9}, {
   3.880736434845965*^9, 3.880736437270792*^9}, {3.880736491689827*^9, 
   3.880736509133052*^9}, {3.8807409592358522`*^9, 3.880740984522963*^9}, {
   3.891293647382818*^9, 3.891293653054985*^9}, {3.891374632738707*^9, 
   3.891374666352977*^9}, {3.893626579923812*^9, 3.8936265812182083`*^9}, {
   3.8936266270801888`*^9, 3.893626629230239*^9}, {3.893626736786911*^9, 
   3.893626744760582*^9}, {3.893626831472661*^9, 3.8936268397958717`*^9}, {
   3.8936269622381287`*^9, 3.893626990044889*^9}, {3.893627630428863*^9, 
   3.893627632663866*^9}, {3.8950940357795687`*^9, 3.8950940394041243`*^9}, 
   3.8956866533219423`*^9, {3.8957404503980703`*^9, 3.895740459377087*^9}, {
   3.895859289885035*^9, 3.895859290724896*^9}, {3.8958594478639*^9, 
   3.8958594501032257`*^9}, {3.895863713779015*^9, 3.895863745875702*^9}, {
   3.896252716926548*^9, 3.89625271820607*^9}, 3.966668213139823*^9},
 CellLabel->"In[28]:=",ExpressionUUID->"29230610-c786-42ad-8b1f-d0fdc065870e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.891293665609363*^9, 3.891293736519762*^9, {3.8913746605229063`*^9, 
   3.89137466719773*^9}, 3.8936266300725813`*^9, {3.893626738725102*^9, 
   3.893626773959195*^9}, 3.893626816499898*^9, 3.893626923918972*^9, {
   3.8936269794891987`*^9, 3.893627000089644*^9}, 3.8936270824382343`*^9, 
   3.893627115519503*^9, 3.8936271567611713`*^9, 3.893627200005343*^9, 
   3.893627610494617*^9, 3.893627640901195*^9, 3.89509406859655*^9, 
   3.895351983478396*^9, 3.895686654101776*^9, 3.895692728692856*^9, 
   3.895740585467008*^9, 3.895745228089408*^9, 3.895746018500708*^9, 
   3.895859067722691*^9, 3.895859291414853*^9, 3.895859452090416*^9, 
   3.8958630291996*^9, {3.895863718911326*^9, 3.895863756046647*^9}, 
   3.896252720258174*^9, 3.8963651571180162`*^9, 3.89673442480478*^9, 
   3.966668269030058*^9, 3.99716038183857*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"b35e622d-cda4-474e-ab9e-92d7d59e3d08"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"MaxEq", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Omega]10", "\[Rule]", 
        RowBox[{"-", "3"}]}], ",", 
       RowBox[{"B", "\[Rule]", 
        RowBox[{"1", "/", "111"}]}], ",", 
       RowBox[{"c0", "\[Rule]", 
        RowBox[{"-", "4"}]}], ",", 
       RowBox[{"m", "\[Rule]", "17"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.893627483477891*^9, 3.893627501346695*^9}, {
   3.895094045913748*^9, 3.895094049970764*^9}, {3.8956866705779963`*^9, 
   3.895686672949099*^9}, {3.895740469621881*^9, 3.895740476634367*^9}, {
   3.895740609956655*^9, 3.895740612581304*^9}, {3.895859457748989*^9, 
   3.895859461450832*^9}, 3.966668218346758*^9, 3.966668257509967*^9},
 CellLabel->"In[29]:=",ExpressionUUID->"424bd88b-f973-409b-982c-1d1c7e991341"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.893627506746294*^9, 3.8936276106941032`*^9, 3.895094079245224*^9, 
   3.895351995417967*^9, 3.895686673703224*^9, 3.8956927293458347`*^9, {
   3.895740615301182*^9, 3.895740617814289*^9}, 3.895745230151162*^9, 
   3.89574601989098*^9, 3.895859068141664*^9, 3.89585929272788*^9, 
   3.8958594627217093`*^9, 3.895863030656898*^9, 3.895863720542284*^9, 
   3.895863758370726*^9, 3.896252722231449*^9, 3.896365157731015*^9, 
   3.896734425555502*^9, 3.966668271373988*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"5a68b44c-891f-4e6c-9439-8d255e3d0e59"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.8540523096535263`*^9, 3.854052335166291*^9}, {
   3.854052449594183*^9, 3.854052456010968*^9}, 3.854404360569632*^9, 
   3.85445733952628*^9, 3.854457390568782*^9, 3.85448117288159*^9, 
   3.8546568608472843`*^9, 3.854919444136677*^9, 3.8549522722219057`*^9, 
   3.86657419161624*^9, 3.866607816288319*^9, 3.866631080843903*^9, 
   3.8666313057296867`*^9, 3.8666345602765493`*^9, 3.8666606735460653`*^9, 
   3.866816974590972*^9, 3.867047364077777*^9, 3.8670474609072227`*^9, 
   3.8771976024088917`*^9, 3.8772180776458387`*^9, 3.87722823559688*^9, 
   3.877228309968129*^9, 3.8774461631562347`*^9, 3.87744648525723*^9, 
   3.8774465420133953`*^9, 3.8774490790010977`*^9, {3.880735210201632*^9, 
   3.880735269820982*^9}, {3.8807358463313217`*^9, 3.880735875818342*^9}, 
   3.880735913746295*^9, 3.880740460541799*^9, 3.880760253238147*^9, 
   3.881526211529381*^9, 3.881586999110733*^9, 3.881587740747692*^9, 
   3.883275785958646*^9, 3.883276129653431*^9, 3.88327617811088*^9, 
   3.883276705456666*^9, 3.883276754680599*^9, 3.883276999080347*^9, 
   3.88327799292304*^9, 3.883278132050968*^9, 3.8832782751121883`*^9, 
   3.883278470007553*^9, 3.883696784515221*^9, 3.8880666388354197`*^9, 
   3.889182339706787*^9, 3.889707080714581*^9, 3.8908193677500067`*^9, {
   3.8912935798129063`*^9, 3.891293630060522*^9}, {3.891293742368767*^9, 
   3.891293764920431*^9}, 3.891293796231975*^9, 3.8912938396333857`*^9, 
   3.8913746032637253`*^9, {3.891374648827559*^9, 3.891374654748228*^9}, 
   3.891374727877417*^9, 3.893626623104713*^9, 3.893626656008648*^9, {
   3.89362670103207*^9, 3.893626732020404*^9}, 3.893626847579071*^9, {
   3.893626927135726*^9, 3.8936269593417397`*^9}, {3.893627081856184*^9, 
   3.893627109638248*^9}, 3.893627156025592*^9, 3.8936271995699053`*^9, 
   3.893627636117113*^9, {3.8950940214465227`*^9, 3.895094040475212*^9}, 
   3.895351950884698*^9, {3.895674114406075*^9, 3.895674169333434*^9}, 
   3.895674417064773*^9, 3.895674488620544*^9, 3.895674960947897*^9, 
   3.895675043464078*^9, 3.8956751041974373`*^9, 3.895675173024947*^9, {
   3.89568653978086*^9, 3.8956865677513123`*^9}, 3.8956927272763977`*^9, 
   3.8957403440658827`*^9, {3.895740398400156*^9, 3.8957404276881123`*^9}, 
   3.895745136536487*^9, 3.895745953269485*^9, {3.89585906615526*^9, 
   3.895859107641767*^9}, {3.895859141854352*^9, 3.8958591752452707`*^9}, {
   3.895859211831255*^9, 3.89585923405759*^9}, 3.895859272837764*^9, {
   3.8958594045499563`*^9, 3.895859416647976*^9}, {3.895859734129278*^9, 
   3.895859781091218*^9}, 3.895862919779059*^9, 3.8958636828749332`*^9, 
   3.896177470845512*^9, 3.896252702956089*^9, 3.8963651537644176`*^9, 
   3.896734420834169*^9, {3.966668118032486*^9, 3.966668131358613*^9}, 
   3.966668181752043*^9, 3.966668217987563*^9, 3.997160384043222*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"95cd344f-e029-4eaf-a1ba-61ff2d998a52"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Schwarzschild-Bertotti-Robinson in spherical coordinates (r,x), Appendix B\
\>", "Subsection",
 CellChangeTimes->{{3.9968671033106737`*^9, 
  3.996867126955098*^9}},ExpressionUUID->"e30f7060-922e-4398-8007-\
29cf59912b25"],

Cell[BoxData[
 RowBox[{"<<", "EDCRGTCcode.m"}]], "Input",
 CellChangeTimes->{3.973457440836694*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"0da39b4a-477b-4010-970d-76aa28c5572f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"xCoord", "=", 
   RowBox[{"{", 
    RowBox[{"t", ",", "r", ",", "x", ",", "\[Phi]"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"gtt", "[", 
        RowBox[{"r", ",", "x"}], "]"}], ",", "0", ",", "0", ",", "0"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{"fph", "[", 
         RowBox[{"r", ",", "x"}], "]"}], 
        RowBox[{
         RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " "}]], ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       FractionBox[
        RowBox[{"fph", "[", 
         RowBox[{"r", ",", "x"}], "]"}], 
        RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]], ",", "0"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}], "*", 
         RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}], 
        RowBox[{"gtt", "[", 
         RowBox[{"r", ",", "x"}], "]"}]]}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"simpRules", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"TrigRules", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "n_"}], "\[RuleDelayed]", 
       
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", 
          RowBox[{"(", 
           RowBox[{"n", "-", "2"}], ")"}]}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}], ")"}]}], "/;", 
        RowBox[{"n", ">", "1"}]}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"RGtensors", "[", 
   RowBox[{"g", ",", "xCoord", ",", " ", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1"}], "}"}]}], "]"}], "//", "Timing"}]}], "Input",
 CellChangeTimes->{{3.788261162470538*^9, 3.788261177410926*^9}, {
   3.788261958407078*^9, 3.7882620604203463`*^9}, {3.788262136345214*^9, 
   3.7882621620427017`*^9}, {3.788262243213032*^9, 3.788262364371111*^9}, {
   3.788263630598551*^9, 3.788263668357122*^9}, {3.7882637161691847`*^9, 
   3.788263719650735*^9}, {3.788790468500113*^9, 3.788790510728136*^9}, {
   3.788794585803482*^9, 3.788794589879018*^9}, {3.788847780228949*^9, 
   3.78884778689262*^9}, {3.7888478187667017`*^9, 3.788847826095735*^9}, {
   3.788849981715602*^9, 3.788849985561303*^9}, {3.788850121497656*^9, 
   3.7888501244700403`*^9}, {3.78893868656645*^9, 3.788938696456583*^9}, {
   3.78940581144098*^9, 3.789405821114646*^9}, {3.789449411110881*^9, 
   3.7894494197142982`*^9}, {3.789449453446063*^9, 3.789449560097208*^9}, {
   3.789449636395473*^9, 3.789449651252345*^9}, {3.791147064828475*^9, 
   3.7911470841663837`*^9}, {3.7911480570555277`*^9, 3.791148057217162*^9}, {
   3.7911481234760733`*^9, 3.791148132085471*^9}, {3.791148174692218*^9, 
   3.7911481848995323`*^9}, {3.7911486812885847`*^9, 3.791148686761629*^9}, 
   3.791188261402913*^9, 3.791193127272107*^9, 3.7911976877671423`*^9, 
   3.791198221095351*^9, 3.791496535265502*^9, 3.791566652832095*^9, {
   3.7915668692652273`*^9, 3.791566873469335*^9}, 3.791566944122773*^9, 
   3.791645823510737*^9, 3.791649389555009*^9, 3.791650605936816*^9, 
   3.791669383784144*^9, {3.791669421192273*^9, 3.791669422848761*^9}, 
   3.791671906200926*^9, {3.791818445930882*^9, 3.791818474022731*^9}, {
   3.7978860990764523`*^9, 3.797886149042838*^9}, {3.969442994846656*^9, 
   3.9694429997201443`*^9}, {3.969443040910782*^9, 3.969443062898426*^9}, {
   3.969459804176868*^9, 3.9694598046141653`*^9}, {3.9694599394295807`*^9, 
   3.969459941164551*^9}, {3.969459997530149*^9, 3.969460003499289*^9}, {
   3.97323460609804*^9, 3.973234634499658*^9}, {3.973240576018358*^9, 
   3.973240578379752*^9}, {3.973240620913837*^9, 3.97324063730123*^9}, {
   3.973346187914647*^9, 3.973346212232004*^9}, {3.973346350546555*^9, 
   3.973346352760715*^9}, {3.973346750858301*^9, 3.973346792411269*^9}, 
   3.97337580377743*^9, {3.9734058775932903`*^9, 3.973405880569779*^9}, {
   3.9734637563336887`*^9, 3.973463808984179*^9}, {3.973463872979843*^9, 
   3.9734638751930304`*^9}, {3.973494340701563*^9, 3.97349434643288*^9}, {
   3.9734944780582333`*^9, 3.973494478592763*^9}, {3.9734951032933683`*^9, 
   3.973495119498852*^9}, 3.9734962180801363`*^9, {3.973505237666799*^9, 
   3.973505241341934*^9}, {3.989859099816106*^9, 3.9898591201326103`*^9}, {
   3.989859676891465*^9, 3.9898597103765993`*^9}, {3.989859763455078*^9, 
   3.989859790329809*^9}, {3.9899089167531424`*^9, 3.989908972919203*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"ad4ff183-fc8f-413d-9643-d3a6f2f8f019"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gdd = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"gtt", "[", 
         RowBox[{"r", ",", "x"}], "]"}], "0", "0", "0"},
       {"0", 
        FractionBox[
         RowBox[{"fph", "[", 
          RowBox[{"r", ",", "x"}], "]"}], 
         RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]], "0", "0"},
       {"0", "0", 
        FractionBox[
         RowBox[{"fph", "[", 
          RowBox[{"r", ",", "x"}], "]"}], 
         RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]], "0"},
       {"0", "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
           RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}], 
          RowBox[{"gtt", "[", 
           RowBox[{"r", ",", "x"}], "]"}]]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gdd = ", 
   MatrixForm[{{
      $CellContext`gtt[$CellContext`r, $CellContext`x], 0, 0, 0}, {
     0, $CellContext`fph[$CellContext`r, $CellContext`x]/$CellContext`\
\[CapitalDelta]r[$CellContext`r], 0, 0}, {
     0, 0, $CellContext`fph[$CellContext`r, $CellContext`x]/$CellContext`\
\[CapitalDelta]x[$CellContext`x], 0}, {
     0, 0, 0, -$CellContext`gtt[$CellContext`r, $CellContext`x]^(-1) \
$CellContext`\[CapitalDelta]r[$CellContext`r] \
$CellContext`\[CapitalDelta]x[$CellContext`x]}}]],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGCwB+I8/2PH+ma9ddyglBDdD6QtFr12ng2k1aZrvZgDpDcZ
3OafC6Q/ukekgugpk/S2rwLSCinbZ6wG0of+nOBaA6SfMXjHgegjBz3bQbRv
RlbdWiDt8vXYBhBtYJATsBlIP3CdeOQIkFZm03wBot2/RF0/CqSPewS/ANGf
Ok+/PA6kg756r70GpK8lyp0C0Uzu/rdA9CwzHpk7QLqZs1P9DZAWuL1mBeuu
t47yNh5MbED6lajKbl4gvcgqs0wQSPtYNTWC6KWTuSYIA2mG9bdngWi1Gyr3
RIE0i4z6PlUgfUjw0CEQ/VLrT4U6kOZg3VgPop1qVbU1gXScZ3+mMZCOSjYv
BNFTNU/eWLj7reNsr0v7tu1568jYcS9pO5B+EO6cDqLfOO/6BqIr+prcdwBp
GTHj2J1AWu3NPNddQNqX9avBeSA9IWbbOu69QPt0pDaD6ErhsEA+IH3lwbFt
UkC6TvWzhwyQ7jnw3kwBSM9l3KarCKQ1Sv64KwPpM2+P2zw5+Nbxa+kDaYtD
bx0TZqtUTDv21tFEjInpPJDus7T0uwikb79JCQHRec8XeWYff+sIAODvC78=

  "],
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"6e9c2d95-0038-409d-a20e-9e675ad9c713"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"LineElement = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"d", "[", "t", "]"}], "2"], " ", 
      RowBox[{"gtt", "[", 
       RowBox[{"r", ",", "x"}], "]"}]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"d", "[", "r", "]"}], "2"], " ", 
       RowBox[{"fph", "[", 
        RowBox[{"r", ",", "x"}], "]"}]}], 
      RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"d", "[", "x", "]"}], "2"], " ", 
       RowBox[{"fph", "[", 
        RowBox[{"r", ",", "x"}], "]"}]}], 
      RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"d", "[", "\[Phi]", "]"}], "2"], " ", 
       RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
       RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}], 
      RowBox[{"gtt", "[", 
       RowBox[{"r", ",", "x"}], "]"}]]}],
    Short[#, 32]& ]}],
  SequenceForm["LineElement = ", 
   Short[$CellContext`d[$CellContext`t]^2 $CellContext`gtt[$CellContext`r, \
$CellContext`x] + $CellContext`d[$CellContext`r]^2 \
$CellContext`fph[$CellContext`r, \
$CellContext`x]/$CellContext`\[CapitalDelta]r[$CellContext`r] + \
$CellContext`d[$CellContext`x]^2 $CellContext`fph[$CellContext`r, \
$CellContext`x]/$CellContext`\[CapitalDelta]x[$CellContext`x] - \
$CellContext`d[$CellContext`\[Phi]]^2 $CellContext`gtt[$CellContext`r, \
$CellContext`x]^(-1) $CellContext`\[CapitalDelta]r[$CellContext`r] \
$CellContext`\[CapitalDelta]x[$CellContext`x], 32]],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGCwB+I8/2PH+ma9ddyglBDdD6QtFr12ng2k1aZrvZgDpDcZ
3OafC6Q/ukekgugpk/S2rwLSCinbZ6wG0of+nOBaA6SfMXjHgegjBz3bQbRv
RlbdWiDt8vXYBhBtYJATsBlIP3CdeOQIkFZm03wBot2/RF0/CqSPewS/ANGf
Ok+/PA6kg756r70GpK8lyp0C0Uzu/rdA9CwzHpk7QLqZs1P9DZAWuL1mBeuu
t47yNh5MbED6lajKbl4gvcgqs0wQSPtYNTWC6KWTuSYIA2mG9bdngWi1Gyr3
RIE0i4z6PlUgfUjw0CEQ/VLrT4U6kOZg3VgPop1qVbU1gXScZ3+mMZCOSjYv
BNFTNU/eWLj7reNsr0v7tu1568jYcS9pO5B+EO6cDqLfOO/6BqIr+prcdwBp
GTHj2J1AWu3NPNddQNqX9avBeSA9IWbbOu69QPt0pDaD6ErhsEA+IH3lwbFt
UkC6TvWzhwyQ7jnw3kwBSM9l3KarCKQ1Sv64KwPpM2+P2zw5+Nbxa+kDaYtD
bx0TZqtUTDv21tFEjInpPJDus7T0uwikb79JCQHRx60We2Yff+sIAN8CC2w=

  "],
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"5b4463f4-ec8e-4bc9-8837-1ed1ba50865f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        FractionBox["1", 
         RowBox[{"gtt", "[", 
          RowBox[{"r", ",", "x"}], "]"}]], "0", "0", "0"},
       {"0", 
        FractionBox[
         RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], 
         RowBox[{"fph", "[", 
          RowBox[{"r", ",", "x"}], "]"}]], "0", "0"},
       {"0", "0", 
        FractionBox[
         RowBox[{"\[CapitalDelta]x", "[", "x", "]"}], 
         RowBox[{"fph", "[", 
          RowBox[{"r", ",", "x"}], "]"}]], "0"},
       {"0", "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"gtt", "[", 
           RowBox[{"r", ",", "x"}], "]"}], 
          RowBox[{
           RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
           RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}]]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gUU = ", 
   MatrixForm[{{$CellContext`gtt[$CellContext`r, $CellContext`x]^(-1), 0, 0, 
      0}, {0, $CellContext`fph[$CellContext`r, $CellContext`x]^(-1) \
$CellContext`\[CapitalDelta]r[$CellContext`r], 0, 0}, {
     0, 0, $CellContext`fph[$CellContext`r, $CellContext`x]^(-1) \
$CellContext`\[CapitalDelta]x[$CellContext`x], 0}, {
     0, 0, 0, -$CellContext`gtt[$CellContext`r, $CellContext`x] $CellContext`\
\[CapitalDelta]r[$CellContext`r]^(-1)/$CellContext`\[CapitalDelta]x[$\
CellContext`x]}}]],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJwVzVtIk3Ech/F3w0mZHUT0woZp7uC0ZGB4Qoi3Je+WZxMLNfFIWqIEJesi
I7tIQeah0tgySBGktExhq1nSXuY7U0EKUWkiuxCZtT9ROq920fd38fC5fBLr
28uaZBzHXURtxZJksTJ++mxtVR/MGv1tsEHNcIr/JZzRe0+OwL/C9Sby2WCa
4w1MaHS8eAvF0GLEJNzl8mtIt8v0hCxsvtU5BS8HpWlSr28tmYW+vAG3GyaF
6/ykcFC5sQA9xqt+8l/P8p4HlgXzp9bhel38EikXin+S1oxI5RZ8fLRHG4Cn
vJMTCifjz+Qa5eHwV4xq7jgczWnpiIIFOV2PyPGnEf3RkHvvtZKaTdV2DAxT
aufVUIwSRXIvJWTWwiOKDw/JSw/UqTpYY+prSYeVDZl3yOe6b5uv5xhvu/Jj
3v6Z8bLu7XoH9F0z3CQDBuchabZ0CR+hMjb9xieoCbzKc8JCRVC/Cvur7e+O
fcHvXNwseT+6ovQEXPNJ9jjYqd43KmHv1z8ZCXBEZj+fCJPvhoQkuMI8uTsu
xgfv+U5niYyvtanMQxLjL8TK5avQkp1d9B16A43l5K5rzHTbw/j/46sMEg==

  "],
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"924d9d4d-55cf-4685-b342-3c06bf6fdc16"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU computed in \"\>", "\[InvisibleSpace]", 
   "0.006701999999999764`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["gUU computed in ", 0.006701999999999764, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGCwB+I8/2PH+ma9ddyglBDdD6QtFr12ng2k1aZrvZgDpDcZ
3OafC6Q/ukekgugpk/S2rwLSCinbZ6wG0of+nOBaA6SfMXjHgegjBz3bQbRv
RlbdWiDt8vXYBhBtYJATsBlIP3CdeOQIkFZm03wBot2/RF0/CqSPewS/ANGf
Ok+/PA6kg756r70GpK8lyp0C0Uzu/rdA9CwzHpk7QLqZs1P9DZAWuL1mBeuu
t47yNh5MbED6lajKbl4gvcgqs0wQSPtYNTWC6KWTuSYIA2mG9bdngWi1Gyr3
RIE0i4z6PlUgfUjw0CEQ/VLrT4U6kOZg3VgPop1qVbU1gXScZ3+mMZCOSjYv
BNFTNU/eWLj7reNsr0v7tu1568jYcS9pO5B+EO6cDqLfOO/6BqIr+prcdwBp
GTHj2J1AWu3NPNddQNqX9avBeSA9IWbbOu69QPt0pDaD6ErhsEA+IH3lwbFt
UkC6TvWzhwyQ7jnw3kwBSM9l3KarCKQ1Sv64KwPpM2+P2zw5+Nbxa+kDaYtD
bx0TZqtUTDv21tFEjInpPJDus7T0uwikb79JCQHR7vxLPLOPv3UEANnbCsI=

  "],
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"6d80d419-6751-45f9-98f7-7bdfb705f38a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gamma computed in \"\>", "\[InvisibleSpace]", 
   "0.020342000000000304`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Gamma computed in ", 0.020342000000000304`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGCwB+I8/2PH+ma9ddyglBDdD6QtFr12ng2k1aZrvZgDpDcZ
3OafC6Q/ukekgugpk/S2rwLSCinbZ6wG0of+nOBaA6SfMXjHgegjBz3bQbRv
RlbdWiDt8vXYBhBtYJATsBlIP3CdeOQIkFZm03wBot2/RF0/CqSPewS/ANGf
Ok+/PA6kg756r70GpK8lyp0C0Uzu/rdA9CwzHpk7QLqZs1P9DZAWuL1mBeuu
t47yNh5MbED6lajKbl4gvcgqs0wQSPtYNTWC6KWTuSYIA2mG9bdngWi1Gyr3
RIE0i4z6PlUgfUjw0CEQ/VLrT4U6kOZg3VgPop1qVbU1gXScZ3+mMZCOSjYv
BNFTNU/eWLj7reNsr0v7tu1568jYcS9pO5B+EO6cDqLfOO/6BqIr+prcdwBp
GTHj2J1AWu3NPNddQNqX9avBeSA9IWbbOu69QPt0pDaD6ErhsEA+IH3lwbFt
UkC6TvWzhwyQ7jnw3kwBSM9l3KarCKQ1Sv64KwPpM2+P2zw5+Nbxa+kDaYtD
bx0TZqtUTDv21tFEjInpPJDus7T0uwikb79JCQHRGsFLPLOPv3UEANq/Cuc=

  "],
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"40073585-f267-4c10-826d-a9361b05bbac"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(dddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.05443200000000026`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(dddd) computed in ", 0.05443200000000026, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGCwB+I8/2PH+ma9ddyglBDdD6QtFr12ng2k1aZrvZgDpDcZ
3OafC6Q/ukekgugpk/S2rwLSCinbZ6wG0of+nOBaA6SfMXjHgegjBz3bQbRv
RlbdWiDt8vXYBhBtYJATsBlIP3CdeOQIkFZm03wBot2/RF0/CqSPewS/ANGf
Ok+/PA6kg756r70GpK8lyp0C0Uzu/rdA9CwzHpk7QLqZs1P9DZAWuL1mBeuu
t47yNh5MbED6lajKbl4gvcgqs0wQSPtYNTWC6KWTuSYIA2mG9bdngWi1Gyr3
RIE0i4z6PlUgfUjw0CEQ/VLrT4U6kOZg3VgPop1qVbU1gXScZ3+mMZCOSjYv
BNFTNU/eWLj7reNsr0v7tu1568jYcS9pO5B+EO6cDqLfOO/6BqIr+prcdwBp
GTHj2J1AWu3NPNddQNqX9avBeSA9IWbbOu69QPt0pDaD6ErhsEA+IH3lwbFt
UkC6TvWzhwyQ7jnw3kwBSM9l3KarCKQ1Sv64KwPpM2+P2zw5+Nbxa+kDaYtD
bx0TZqtUTDv21tFEjInpPJDus7T0uwikb79JCQHRCjOWeGYff+sIANxiCyQ=

  "],
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"d13cfbe2-b4d1-49a3-83d8-d1b0fad1b7d3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(Uddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.04730100000000004`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(Uddd) computed in ", 0.04730100000000004, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGCwB+I8/2PH+ma9ddyglBDdD6QtFr12ng2k1aZrvZgDpDcZ
3OafC6Q/ukekgugpk/S2rwLSCinbZ6wG0of+nOBaA6SfMXjHgegjBz3bQbRv
RlbdWiDt8vXYBhBtYJATsBlIP3CdeOQIkFZm03wBot2/RF0/CqSPewS/ANGf
Ok+/PA6kg756r70GpK8lyp0C0Uzu/rdA9CwzHpk7QLqZs1P9DZAWuL1mBeuu
t47yNh5MbED6lajKbl4gvcgqs0wQSPtYNTWC6KWTuSYIA2mG9bdngWi1Gyr3
RIE0i4z6PlUgfUjw0CEQ/VLrT4U6kOZg3VgPop1qVbU1gXScZ3+mMZCOSjYv
BNFTNU/eWLj7reNsr0v7tu1568jYcS9pO5B+EO6cDqLfOO/6BqIr+prcdwBp
GTHj2J1AWu3NPNddQNqX9avBeSA9IWbbOu69QPt0pDaD6ErhsEA+IH3lwbFt
UkC6TvWzhwyQ7jnw3kwBSM9l3KarCKQ1Sv64KwPpM2+P2zw5+Nbxa+kDaYtD
bx0TZqtUTDv21tFEjInpPJDus7T0uwikb79JCQHRWnwrPLOPv3UEANkECqg=

  "],
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"af61f7e6-a273-4f2c-b072-91b295d04118"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ricci computed in \"\>", "\[InvisibleSpace]", 
   "0.025325999999999738`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Ricci computed in ", 0.025325999999999738`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJwVzVtIk3Ech/F3o0l5qET0Qkdq7uDswMAwFUFep7ybZpaKlZWYKWVFEVjM
CxX1QgWZ5pktg4RAyrOw1ayRL+tdqSCGmLSQXYjM3J/QWle78Pu7ePhcPsk1
T0rrZBzH5aLHJZJksTJ+5nT1zR6YObZnsEHNcJr/JZzTe0+Mwn3heh050Hfe
8RYm1TpG3kEx9DV8Au5wRVWke9HUQRbff9A8CfOD0gyp1z+6Mg99BS/cbpgS
pvOTwr/KH1+gx1jmJw+6lnc9sDRYNLkBN+6cWiLlQslP0poRqfwF2491aQPw
pHdiXOFkfGKOUR4Gf8eqFqLgWHb982h4KbutlXzTH94bA7lpr5XUbKq2YuER
pdalhmK0KJK7aSGzFh5VzLaQeU3qMzpYZeqpT4eVdy8+JQd13zZfLzDeVvjd
Zf/IeFnnVo0D+q4Z7pEBg/M/aba0Ce+hMi799geoCbwqcMJiRVC/Cntv2aci
PuF3Nn6ebIypuHocrvskezxsVv81KmH35z8ZSXBUZj+XDFMbQkIKXGGenO1F
xgef+RIyRcZX21TmIYnxF+Lk8lVoycq6vAa9gdpy0nVj3PTQw/hD37ELhw==

  "],
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"ae8fc1bd-45f6-4136-b702-270de4735f93"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weyl computed in \"\>", "\[InvisibleSpace]", 
   "0.09124099999999924`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Weyl computed in ", 0.09124099999999924, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJwVzVtIk3Ech/F3o4nZSRG9sFGaOzStGBimIsTblHfLs0mFmXikrCiCinWh
ol6oIPOssWWQIJTnA2w1D+TLemclSBEmLeS9CJm5P6I1r3bR93fx8Ll8Eqoe
FdcqOI67jB4WSJLNzvjpMxW3OmHa8I7JAXWDSf6XcNboOzEE94SbtWRfzwXX
KIyvcb0Yg2JoJWIcbnE55aRn2dJK5t291zABs4LSNGk0Piicg3J2t8cDE8MM
flL4V/rjI/Sar/nJ/fYv215YHMyZWIfrlac+k0qh4CdpTz2q/gVbDrfrAzDS
N/5G5Wb86UyzMgz+idHMH4PDGXXPomBuRnMTOdIb0RUNuSmfndRtaDZj4CG1
fkkLxShRJLeTQlY9DFfNNJJX6rXJBlhu6axLgaXVlx6T/YZPG6/nGe+4+m3J
ucB4RdtmlQvKN0x3yIDJfUBabc3CO6iOTbn9HuoCr7LdME8VNK7BrjLn5JFF
/M7FzZHPo68XHYffZckZBxu0f81q2PFhNzUeDimc5xPg2SchIRGuMm/m72XG
B5/KJ9NExlc4NNYBifEXY5XKNWhLT8//Cn2BmhJSfjtque9l/H/i/Qv7
  "],
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"07349372-5615-49f1-bc56-be42a6fba819"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Einstein computed in \"\>", "\[InvisibleSpace]", 
   "0.012602000000000224`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Einstein computed in ", 0.012602000000000224`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGCwB+I8/2PH+ma9ddyglBDdD6QtFr12ng2k1aZrvZgDpDcZ
3OafC6Q/ukekgugpk/S2rwLSCinbZ6wG0of+nOBaA6SfMXjHgegjBz3bQbRv
RlbdWiDt8vXYBhBtYJATsBlIP3CdeOQIkFZm03wBot2/RF0/CqSPewS/ANGf
Ok+/PA6kg756r70GpK8lyp0C0Uzu/rdA9CwzHpk7QLqZs1P9DZAWuL1mBeuu
t47yNh5MbED6lajKbl4gvcgqs0wQSPtYNTWC6KWTuSYIA2mG9bdngWi1Gyr3
RIE0i4z6PlUgfUjw0CEQ/VLrT4U6kOZg3VgPop1qVbU1gXScZ3+mMZCOSjYv
BNFTNU/eWLj7reNsr0v7tu1568jYcS9pO5B+EO6cDqLfOO/6BqIr+prcdwBp
GTHj2J1AWu3NPNddQNqX9avBeSA9IWbbOu69QPt0pDaD6ErhsEA+IH3lwbFt
UkC6TvWzhwyQ7jnw3kwBSM9l3KarCKQ1Sv64KwPpM2+P2zw5+Nbxa+kDaYtD
bx0TZqtUTDv21tFEjInpPJDus7T0uwikb79JCQHRhy6t8sw+/tYRAOMsDAY=

  "],
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"ac22a1f3-026f-4134-ab2b-7286f6157e8c"],

Cell[BoxData["\<\"All tasks completed in 0.275119 seconds\"\>"], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGCwB+I8/2PH+ma9ddyglBDdD6QtFr12ng2k1aZrvZgDpDcZ
3OafC6Q/ukekgugpk/S2rwLSCinbZ6wG0of+nOBaA6SfMXjHgegjBz3bQbRv
RlbdWiDt8vXYBhBtYJATsBlIP3CdeOQIkFZm03wBot2/RF0/CqSPewS/ANGf
Ok+/PA6kg756r70GpK8lyp0C0Uzu/rdA9CwzHpk7QLqZs1P9DZAWuL1mBeuu
t47yNh5MbED6lajKbl4gvcgqs0wQSPtYNTWC6KWTuSYIA2mG9bdngWi1Gyr3
RIE0i4z6PlUgfUjw0CEQ/VLrT4U6kOZg3VgPop1qVbU1gXScZ3+mMZCOSjYv
BNFTNU/eWLj7reNsr0v7tu1568jYcS9pO5B+EO6cDqLfOO/6BqIr+prcdwBp
GTHj2J1AWu3NPNddQNqX9avBeSA9IWbbOu69QPt0pDaD6ErhsEA+IH3lwbFt
UkC6TvWzhwyQ7jnw3kwBSM9l3KarCKQ1Sv64KwPpM2+P2zw5+Nbxa+kDaYtD
bx0TZqtUTDv21tFEjInpPJDus7T0uwikb79JCQHRNZ9WeWYff+sIAOHcC+A=

  "],
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"b937ff10-a390-4005-9286-a131caad8dd9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.2753`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{{3.969443000346727*^9, 3.9694430040466557`*^9}, 
   3.9694430837760143`*^9, 3.969443597063654*^9, 3.96945123849203*^9, 
   3.969457777768663*^9, 3.969457837371312*^9, 3.969459805869677*^9, 
   3.969459946728249*^9, 3.969460006062153*^9, 3.969561490267857*^9, 
   3.969566033054318*^9, 3.969566108187145*^9, 3.969566569174065*^9, 
   3.969566624525784*^9, 3.9702251409027243`*^9, 3.970262149486075*^9, 
   3.970556684183771*^9, 3.9705777164245996`*^9, 3.970951984997407*^9, 
   3.972774189100932*^9, {3.973234641712109*^9, 3.973234645189425*^9}, {
   3.9732405971387987`*^9, 3.973240600270987*^9}, 3.973240639586669*^9, 
   3.973286987422599*^9, 3.973290162707047*^9, 3.9732902204572268`*^9, 
   3.973336869342307*^9, 3.973346215499535*^9, 3.973346268902051*^9, {
   3.973346361183498*^9, 3.9733463910433273`*^9}, 3.97334681226593*^9, {
   3.973346854761524*^9, 3.973346870380072*^9}, 3.9733480592162046`*^9, 
   3.973372447530258*^9, 3.9733758094801607`*^9, 3.973376127051035*^9, 
   3.973376810970593*^9, 3.973404089664979*^9, 3.973405893900137*^9, 
   3.973406806410068*^9, 3.973407474506915*^9, 3.973407802475725*^9, 
   3.973409779516224*^9, 3.9734101823793383`*^9, 3.9734216996072445`*^9, 
   3.9734574447733517`*^9, 3.9734577293746643`*^9, 3.9734596430889072`*^9, 
   3.97345977877359*^9, 3.973463887376329*^9, 3.9734941238347607`*^9, 
   3.9734943543913507`*^9, 3.973494484958726*^9, 3.97350524954458*^9, 
   3.9735381092541943`*^9, 3.98984327016924*^9, 3.989843987081028*^9, 
   3.9898598077819853`*^9, 3.989867451169402*^9, 3.98986754127262*^9, 
   3.989871750851736*^9, 3.989871839238064*^9, 3.989876472385222*^9, 
   3.9899089773398247`*^9, 3.989909014132642*^9, 3.989912519951023*^9, 
   3.9899125735961437`*^9, 3.989915993286757*^9, 3.9899369725491858`*^9, 
   3.989937033860279*^9, 3.9906874304089127`*^9, 3.991254518688055*^9, 
   3.991255831050889*^9, 3.991255866206523*^9, 3.991257013946492*^9, 
   3.9912576602096853`*^9, 3.991259881733048*^9, 3.991261741100926*^9, 
   3.9913045837312593`*^9, 3.9914284697775297`*^9, 3.9914285049004602`*^9, 
   3.9914338667789173`*^9, 3.991459254278598*^9, 3.991462471762974*^9, 
   3.991470519578681*^9, 3.9914724937973537`*^9, 3.991476799988742*^9, 
   3.993969126327751*^9, 3.9941408951422663`*^9, 3.996431297306081*^9, 
   3.9965470881914177`*^9, 3.996551793913562*^9, 3.9965518432899*^9, 
   3.996867149345613*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"36dbd8ce-8e99-4a4e-b8ea-ef14dff11b68"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"A\[Rho]", ":=", "0"}], "\[IndentingNewLine]", 
 RowBox[{"Az", ":=", "0"}]}], "Input",
 CellChangeTimes->{{3.973234734602686*^9, 3.973234748031135*^9}, {
  3.991254494484273*^9, 3.991254500216043*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"67a6a01b-04d4-4eaa-86de-17e0119226f8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Maxwell", " ", "Potential", " ", "A\[Mu]", " ", "and", " ", "Tensor", " ",
     "F\[Mu]\[Nu]"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Ad", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"At", "[", 
         RowBox[{"r", ",", "x"}], "]"}], ",", "A\[Rho]", ",", "Az", ",", 
        RowBox[{"A\[Phi]", "[", 
         RowBox[{"r", ",", "x"}], "]"}]}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fdd2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"covD", "[", "Ad", "]"}], "-", 
       RowBox[{"Transpose", "[", 
        RowBox[{"covD", "[", "Ad", "]"}], "]"}]}], "]"}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FUU2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"Raise", "[", 
       RowBox[{"Fdd2", ",", "1", ",", "2"}], "]"}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.636983013102901*^9, 3.636983017977367*^9}, {
   3.636990330525982*^9, 3.636990334801866*^9}, 3.636992166129299*^9, 
   3.637500483725869*^9, {3.7477704509330873`*^9, 3.747770453004416*^9}, {
   3.748082558547082*^9, 3.748082565638369*^9}, {3.748082682957882*^9, 
   3.7480827035253277`*^9}, {3.748172069405662*^9, 3.748172070456067*^9}, {
   3.7481788647756233`*^9, 3.748178865751356*^9}, {3.759762369526362*^9, 
   3.759762372749466*^9}, {3.75977532255271*^9, 3.759775334022307*^9}, {
   3.969443568939279*^9, 3.969443577889538*^9}, {3.973234683029635*^9, 
   3.9732347226635838`*^9}, {3.973240665160398*^9, 3.9732406675567083`*^9}, {
   3.9734638914169083`*^9, 3.973463893554669*^9}, {3.989860008046506*^9, 
   3.98986001024271*^9}, {3.991254491823188*^9, 3.991254507091133*^9}, {
   3.991255835148322*^9, 3.991255835262882*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"1a85d55f-83a0-4151-ae68-64a0eb78a6a2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Fdd2", "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.748270264589419*^9, 3.748270277030382*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"22eff509-1482-49ca-a090-5c732d0b1976"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      SuperscriptBox["At", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "x"}], "]"}], ",", 
     RowBox[{
      SuperscriptBox["At", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "x"}], "]"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       SuperscriptBox["At", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}]}], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      RowBox[{
       SuperscriptBox["A\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       SuperscriptBox["At", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}]}], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      RowBox[{
       SuperscriptBox["A\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      SuperscriptBox["A\[Phi]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "x"}], "]"}], ",", 
     RowBox[{
      SuperscriptBox["A\[Phi]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "x"}], "]"}], ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.748270272457839*^9, 3.7482702778388767`*^9}, 
   3.748288932454821*^9, 3.748289013174581*^9, 3.748290276437491*^9, 
   3.74829265345084*^9, 3.748292768958746*^9, 3.748292808292337*^9, 
   3.74829287327698*^9, 3.7482932369512577`*^9, 3.748326238087819*^9, 
   3.748330279134377*^9, {3.748330320030534*^9, 3.7483303383572683`*^9}, 
   3.748330405046028*^9, 3.748330457374699*^9, 3.748343561874105*^9, 
   3.748350432858658*^9, 3.748586479896245*^9, 3.7485889232596493`*^9, 
   3.7494050956750326`*^9, 3.7494051455347877`*^9, 3.749405371610513*^9, 
   3.749475654995037*^9, 3.749481186236149*^9, 3.749481308219812*^9, 
   3.749481869721755*^9, 3.7494876150611553`*^9, 3.749489615167719*^9, 
   3.749490922552184*^9, 3.749492252446599*^9, 3.750134656821409*^9, 
   3.750134933768626*^9, 3.750173560614724*^9, 3.750173678895712*^9, 
   3.750180133703485*^9, 3.750186399099786*^9, 3.750189893692766*^9, {
   3.750189948490794*^9, 3.750189961022031*^9}, 3.750192410082367*^9, 
   3.75020623816498*^9, 3.750223053108774*^9, 3.750825095051425*^9, {
   3.750825135708791*^9, 3.7508251639581003`*^9}, {3.7508253220818863`*^9, 
   3.750825340220674*^9}, {3.750825421591754*^9, 3.7508254425384283`*^9}, {
   3.7508256171407843`*^9, 3.750825641865766*^9}, 3.7508261423196573`*^9, 
   3.750863275767445*^9, 3.750864469983901*^9, 3.75086452479605*^9, 
   3.750901583865185*^9, 3.750901840030051*^9, 3.750902152519087*^9, 
   3.7509028231535587`*^9, 3.750907057783532*^9, 3.753222477422086*^9, 
   3.7565922544207563`*^9, {3.759762350162046*^9, 3.7597623745127897`*^9}, 
   3.759762481345688*^9, 3.759775146690201*^9, 3.759775211316002*^9, 
   3.759775313353689*^9, 3.7597753485659313`*^9, 3.759972816610415*^9, 
   3.7599756461943417`*^9, 3.75997569387075*^9, 3.759975890684744*^9, 
   3.7600229378529367`*^9, 3.760062401022003*^9, 3.760066752005363*^9, 
   3.760066791672591*^9, 3.760068969935812*^9, 3.7601255551863737`*^9, 
   3.760154090062737*^9, 3.760154190702612*^9, {3.760154950408721*^9, 
   3.7601549801539183`*^9}, 3.7601550220366983`*^9, 3.760238934252851*^9, 
   3.760241657498654*^9, 3.760294473625156*^9, 3.760377104694743*^9, 
   3.760382615999428*^9, 3.76038264978411*^9, 3.760384557040331*^9, 
   3.760385689919428*^9, 3.760385971448943*^9, 3.760403737592559*^9, 
   3.760412451037444*^9, 3.760412500088867*^9, 3.7627815712797327`*^9, 
   3.76279244294068*^9, 3.76540414428403*^9, 3.766470131955544*^9, 
   3.867404550976782*^9, 3.94732224794672*^9, 3.9473734935102777`*^9, {
   3.969443586474739*^9, 3.969443606653235*^9}, 3.969451238571*^9, 
   3.969457780283486*^9, 3.969457839980124*^9, 3.969459808258625*^9, 
   3.969459949306416*^9, 3.969460007849374*^9, 3.969561492674038*^9, 
   3.969566033208613*^9, 3.9695661098430767`*^9, 3.969566569293725*^9, 
   3.9695666246706038`*^9, 3.970225145072338*^9, 3.9702621496219893`*^9, 
   3.97055668643633*^9, 3.970577718463229*^9, 3.970951987991415*^9, 
   3.972774189426961*^9, 3.973234688249546*^9, {3.973234730039912*^9, 
   3.9732347522404947`*^9}, 3.973240603306074*^9, 3.973240643340969*^9, 
   3.9732406760729856`*^9, 3.973286992160067*^9, 3.973290164867916*^9, 
   3.9732902241722183`*^9, 3.973336872712448*^9, 3.973346218790782*^9, 
   3.973346269152864*^9, {3.973346361295295*^9, 3.9733463911987343`*^9}, 
   3.97334681424333*^9, {3.9733468578902063`*^9, 3.973346870702716*^9}, 
   3.973348062834257*^9, 3.973372447593124*^9, 3.973375812552143*^9, 
   3.973376127195997*^9, 3.9733768111024323`*^9, 3.9734040898094063`*^9, 
   3.9734058975388107`*^9, 3.9734068066300077`*^9, 3.973407478916525*^9, 
   3.9734078055568237`*^9, 3.973409779649831*^9, 3.97341018445464*^9, 
   3.973421699805422*^9, 3.973457731738583*^9, 3.973459643218336*^9, 
   3.973459780630731*^9, 3.973463895108827*^9, 3.973494126750836*^9, 
   3.973494355258841*^9, 3.973494486710832*^9, 3.9735052509007196`*^9, 
   3.973538111456085*^9, 3.9898432363131857`*^9, 3.989843274146304*^9, 
   3.9898439874098063`*^9, 3.989859808058978*^9, 3.989867455451483*^9, 
   3.989867541783513*^9, 3.9898717513262873`*^9, 3.9898718397384977`*^9, 
   3.9898764730287743`*^9, 3.989908980711007*^9, 3.989909018644101*^9, 
   3.989912522706296*^9, 3.9899125737539463`*^9, 3.989915995783066*^9, 
   3.989936975252816*^9, 3.989937033980242*^9, 3.991254524267606*^9, 
   3.991255836904558*^9, 3.991255869441688*^9, 3.991257016958932*^9, 
   3.9912576635148163`*^9, 3.991259883584531*^9, 3.991261742921039*^9, 
   3.991304587161302*^9, 3.991428471576303*^9, 3.9914285052612123`*^9, 
   3.991433868768859*^9, 3.991459256036948*^9, 3.991462474011401*^9, 
   3.991470524145083*^9, 3.991472496289096*^9, 3.9914768034268312`*^9, 
   3.993969129816987*^9, 3.994140897652247*^9, 3.9964312995321293`*^9, 
   3.996547091097859*^9, 3.9965517956760883`*^9, 3.9965518465810223`*^9, 
   3.996867150972948*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"dddc586c-d7eb-45a3-9794-883e5c966e07"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Maxwell", " ", 
    RowBox[{"equations", ":"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"MaxEq", "=", 
     RowBox[{"covDiv", "[", 
      RowBox[{
       RowBox[{"Raise", "[", 
        RowBox[{"Fdd2", ",", "1", ",", "2"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", "2"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"simmMaxEq", "=", 
    RowBox[{"ParallelTable", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{"MaxEq", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}], " "}]}]}]], "Input",\

 CellChangeTimes->{{3.63698311320898*^9, 3.63698313625483*^9}, 
   3.636992166129695*^9, {3.637434700821996*^9, 3.637434703196444*^9}, {
   3.637434781798887*^9, 3.637434792349238*^9}, 3.637500483726494*^9, {
   3.653051714823452*^9, 3.653051720536596*^9}, {3.653051821110243*^9, 
   3.653051823580199*^9}, 3.653076203372516*^9, 3.732827821828783*^9, {
   3.748092050004756*^9, 3.74809205175459*^9}, {3.74809435872097*^9, 
   3.7480944133262663`*^9}, 3.748167808014544*^9, {3.74817377236878*^9, 
   3.748173773355873*^9}, {3.7483504327958527`*^9, 3.7483504349988003`*^9}, {
   3.7494052348827505`*^9, 3.749405235451171*^9}, {3.749405275041808*^9, 
   3.7494052765932417`*^9}, 3.749481198423492*^9, {3.7494813259928513`*^9, 
   3.7494813380505543`*^9}, {3.7494896430477953`*^9, 
   3.7494896475327673`*^9}, {3.750863276307379*^9, 3.750863277370906*^9}, {
   3.9732901389949636`*^9, 3.973290144766053*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"e9b8eb14-8881-4bbb-813f-9b82e074c820"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalDelta]x", "[", "x", "]"}], " ", 
      RowBox[{
       SuperscriptBox["At", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["gtt", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
      RowBox[{
       SuperscriptBox["At", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["gtt", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"gtt", "[", 
       RowBox[{"r", ",", "x"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox["\[CapitalDelta]x", "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}], " ", 
         RowBox[{
          SuperscriptBox["At", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "x"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[CapitalDelta]x", "[", "x", "]"}], " ", 
         RowBox[{
          SuperscriptBox["At", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "2"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "x"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[CapitalDelta]r", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], " ", 
         RowBox[{
          SuperscriptBox["At", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "x"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
         RowBox[{
          SuperscriptBox["At", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}]}], 
    RowBox[{
     RowBox[{"fph", "[", 
      RowBox[{"r", ",", "x"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"gtt", "[", 
       RowBox[{"r", ",", "x"}], "]"}], "2"]}]], ",", "0", ",", "0", ",", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalDelta]x", "[", "x", "]"}], " ", 
      RowBox[{
       SuperscriptBox["A\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["gtt", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"gtt", "[", 
       RowBox[{"r", ",", "x"}], "]"}], " ", 
      RowBox[{"\[CapitalDelta]x", "[", "x", "]"}], " ", 
      RowBox[{
       SuperscriptBox["A\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
      RowBox[{
       SuperscriptBox["A\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["gtt", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"gtt", "[", 
       RowBox[{"r", ",", "x"}], "]"}], " ", 
      RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
      RowBox[{
       SuperscriptBox["A\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}]}]}], 
    RowBox[{
     RowBox[{"fph", "[", 
      RowBox[{"r", ",", "x"}], "]"}], " ", 
     RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
     RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.996867156164893*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"a24ac9f5-e409-4ae9-a4ce-fbed468a3387"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"\[Kappa]", ":=", "2"}], "\[IndentingNewLine]", 
 RowBox[{"gUd", ":=", 
  RowBox[{"Raise", "[", 
   RowBox[{"gdd", ",", "1"}], "]"}]}]}], "Input",
 CellChangeTimes->{
  3.636983009808791*^9, {3.63698314729647*^9, 3.636983151940701*^9}, 
   3.636992166130635*^9, {3.637434705478725*^9, 3.637434708184184*^9}, {
   3.637434794618627*^9, 3.637434795996232*^9}, 3.637500483726726*^9, {
   3.746274266563589*^9, 3.746274267709858*^9}, {3.747770456643423*^9, 
   3.747770457987784*^9}, 3.7480943556413193`*^9, {3.748166166361095*^9, 
   3.7481661672059813`*^9}, {3.74817248093128*^9, 3.748172512340439*^9}, {
   3.748350437677822*^9, 3.74835043855825*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"4864a7bb-d6c7-44fd-b2f0-af96488ca411"],

Cell[BoxData[
 RowBox[{
  RowBox[{"simmEqUD", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"EUd", "+", 
     RowBox[{"0", "*", "\[CapitalLambda]", "*", "gUd"}], "-", 
     RowBox[{"\[Kappa]", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"multiDot", "[", 
         RowBox[{
          RowBox[{"Raise", "[", 
           RowBox[{"Fdd2", ",", "1"}], "]"}], ",", 
          RowBox[{"Raise", "[", 
           RowBox[{"Fdd2", ",", "2"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "2"}], "}"}]}], "]"}], "-", 
        RowBox[{
         RowBox[{"1", "/", "4"}], " ", 
         RowBox[{"IdentityMatrix", "[", "4", "]"}], " ", 
         RowBox[{"multiDot", "[", 
          RowBox[{
           RowBox[{"Raise", "[", 
            RowBox[{"Fdd2", ",", "1", ",", "2"}], "]"}], ",", "Fdd2", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "2"}], "}"}]}], "]"}]}]}], ")"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.653073264992643*^9, 3.653073266035057*^9}, {
   3.653076143719088*^9, 3.653076148177444*^9}, {3.653077175694054*^9, 
   3.653077178139522*^9}, 3.653078005373422*^9, {3.7471236999651823`*^9, 
   3.747123733672447*^9}, {3.747861112551631*^9, 3.747861114147584*^9}, {
   3.7478612302511587`*^9, 3.74786123106726*^9}, {3.747861427497621*^9, 
   3.7478614284739323`*^9}, {3.748080330041676*^9, 3.7480803465674686`*^9}, {
   3.748081270704769*^9, 3.748081271012735*^9}, {3.748081441051053*^9, 
   3.74808144636447*^9}, {3.7480820755086203`*^9, 3.748082079726438*^9}, 
   3.748082125090053*^9, 3.7481676387078333`*^9, {3.748172476865039*^9, 
   3.7481724984229317`*^9}, {3.7481737773694487`*^9, 3.748173778101473*^9}, {
   3.748175220250868*^9, 3.748175221973716*^9}, {3.7481802385533447`*^9, 
   3.748180240383749*^9}, {3.749481347668047*^9, 3.7494813623526993`*^9}, {
   3.750134863001234*^9, 3.750134867937698*^9}, {3.7597624021567783`*^9, 
   3.759762402837791*^9}, {3.9734059061377897`*^9, 3.973405918042783*^9}, 
   3.996867154866026*^9},
 CellLabel->"In[15]:=",ExpressionUUID->"35b07100-633e-4fc4-bbdb-7119ced74f59"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"At", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], ":=", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A\[Phi]", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["B", "2"], " ", "m", " ", 
      RowBox[{"(", 
       RowBox[{"m", "-", "r"}], ")"}]}], "+", 
     FractionBox[
      RowBox[{"8", " ", 
       SuperscriptBox["B", "2"], " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "r"}], ")"}], " ", 
       SuperscriptBox["x", "2"]}], 
      RowBox[{"-", 
       RowBox[{"J", "[", 
        RowBox[{"r", ",", "x"}], "]"}]}]], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       SqrtBox["2"], " ", 
       SuperscriptBox["B", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "-", "r"}], ")"}], "2"], " ", 
       SuperscriptBox["x", "2"]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"J", "[", 
         RowBox[{"r", ",", "x"}], "]"}], ")"}], 
       RowBox[{"3", "/", "2"}]]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       SqrtBox["2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["B", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "m", " ", "r"}], "-", 
            SuperscriptBox["r", "2"], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}]}], 
      SqrtBox[
       RowBox[{"J", "[", 
        RowBox[{"r", ",", "x"}], "]"}]]], "+", 
     RowBox[{
      SqrtBox["2"], 
      SqrtBox[
       RowBox[{"J", "[", 
        RowBox[{"r", ",", "x"}], "]"}]]}]}], ")"}], 
   RowBox[{"4", " ", "B", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["B", "2"], " ", 
       SuperscriptBox["m", "2"]}]}], ")"}]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gtt", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["B", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "m", " ", "r"}], "+", 
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
       RowBox[{"H", "[", 
        RowBox[{"r", ",", "x"}], "]"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "m"}], "-", 
        RowBox[{"2", " ", "r"}], "+", 
        RowBox[{"m", " ", 
         SqrtBox["2"], 
         SqrtBox[
          RowBox[{"J", "[", 
           RowBox[{"r", ",", "x"}], "]"}]]}]}], ")"}], "2"]}], 
    RowBox[{"8", " ", "r", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], 
      ")"}]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fph", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["B", "2"], " ", 
       SuperscriptBox["m", "2"]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "m"}], "+", 
       RowBox[{"2", " ", "r"}], "+", 
       RowBox[{"m", " ", 
        SqrtBox["2"], 
        SqrtBox[
         RowBox[{"J", "[", 
          RowBox[{"r", ",", "x"}], "]"}]]}]}], ")"}], "2"]}], 
   RowBox[{"4", " ", 
    RowBox[{"H", "[", 
     RowBox[{"r", ",", "x"}], "]"}]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
  RowBox[{"1", "-", 
   RowBox[{
    SuperscriptBox["B", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "m", " ", "r"}], "+", 
      SuperscriptBox["r", "2"], "+", 
      RowBox[{
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
   RowBox[{"H", "[", 
    RowBox[{"r", ",", "x"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"H", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
  SqrtBox[
   RowBox[{
    RowBox[{"4", " ", 
     SuperscriptBox["B", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["B", "2"], " ", 
        SuperscriptBox["m", "2"]}]}], ")"}], " ", "r", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}], " ", 
     SuperscriptBox["x", "2"]}], "+", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["B", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "m", " ", "r"}], "-", 
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}], 
     "2"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]r", "[", "r_", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"r", "^", "2"}], "-", 
   RowBox[{"2", "*", "m", "*", "r"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]x", "[", "x_", "]"}], ":=", 
  RowBox[{"1", "-", 
   RowBox[{"x", "^", "2"}]}]}]}], "Input",
 CellChangeTimes->{{3.989916315842903*^9, 3.989916344738194*^9}, 
   3.9899172275196333`*^9, {3.98991952789673*^9, 3.989919535462028*^9}, 
   3.9899205811335793`*^9, {3.989921651137785*^9, 3.98992165977882*^9}, {
   3.989923675014634*^9, 3.989923687839686*^9}, 3.989924267044208*^9, 
   3.9899244917015047`*^9, {3.98992453124818*^9, 3.989924545987564*^9}, 
   3.98992466804037*^9, 3.989926181596229*^9, 3.989926335903693*^9, 
   3.989926402248331*^9, {3.99125594597019*^9, 3.99125595422295*^9}, 
   3.992116610773847*^9, {3.992116703536669*^9, 3.992116706793695*^9}, 
   3.992116815527804*^9, {3.99414135007962*^9, 3.994141393529661*^9}, {
   3.9941578254361258`*^9, 3.994157861875805*^9}, {3.996431491566723*^9, 
   3.996431595769331*^9}, {3.9964316313631687`*^9, 3.99643163177892*^9}, 
   3.996431984514161*^9, {3.996551764467595*^9, 3.99655178290244*^9}, {
   3.996551892974139*^9, 3.9965519094061213`*^9}, 3.9965519423853703`*^9, 
   3.99686717440063*^9, {3.996868632614171*^9, 
   3.996868634082036*^9}},ExpressionUUID->"5a93f093-839e-443c-b337-\
447b28b64ffc"],

Cell[BoxData[
 RowBox[{"(*", "    ", 
  StyleBox[
   RowBox[{"Maxwell", " ", 
    RowBox[{"equations", ":"}]}],
   FontColor->RGBColor[1, 0.5, 0]], 
  StyleBox[
   RowBox[{
    StyleBox[" ",
     FontColor->RGBColor[1, 0.5, 0]], "  "}]], "*)"}]], "Input",
 CellChangeTimes->{{3.973405823279722*^9, 3.973405857663344*^9}, 
   3.996867317529703*^9, {3.996868303873949*^9, 
   3.9968683111294937`*^9}},ExpressionUUID->"cca10775-45ef-4592-8038-\
95f50d6b8867"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"simmMaxEq", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"m", "->", "17"}], ",", 
       RowBox[{"B", "->", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "3"}]}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.969443845958026*^9, 3.969443907970347*^9}, {
   3.973290081304325*^9, 3.973290108537387*^9}, {3.973290154198347*^9, 
   3.973290154847793*^9}, {3.973290260260281*^9, 3.973290268494668*^9}, {
   3.973344409042145*^9, 3.9733444227514267`*^9}, {3.9733466023052998`*^9, 
   3.9733466244927397`*^9}, {3.97334666208971*^9, 3.9733466624290047`*^9}, {
   3.973346951940896*^9, 3.973346952313797*^9}, {3.973346987512087*^9, 
   3.973346987954957*^9}, {3.973347127534068*^9, 3.97334712767347*^9}, {
   3.9733482705408773`*^9, 3.973348270969763*^9}, {3.973348332356625*^9, 
   3.9733483353387957`*^9}, {3.9733758368827744`*^9, 
   3.9733758370510073`*^9}, {3.9734078264313498`*^9, 3.973407828289528*^9}, {
   3.9734939371878443`*^9, 3.973493955716366*^9}, {3.973493986110622*^9, 
   3.973494010723159*^9}, {3.9734943951126423`*^9, 3.9734944021960583`*^9}, {
   3.973494682053939*^9, 3.973494685535801*^9}, {3.989863877476056*^9, 
   3.989863893404011*^9}, {3.989916029465795*^9, 3.9899160299546022`*^9}, 
   3.989916126882419*^9, {3.99643162209291*^9, 3.9964316233015423`*^9}, {
   3.996867225884747*^9, 3.996867226860406*^9}, {3.996868509399501*^9, 
   3.9968685114003077`*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"196df830-996d-4d8d-9886-5beb73a2482d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.9912559550479193`*^9, 3.991255960255725*^9}, 
   3.991257052846263*^9, 3.991257692409329*^9, 3.991259910941019*^9, 
   3.991261768037621*^9, 3.99130464162385*^9, 3.991428568328978*^9, 
   3.991459288159975*^9, 3.9914725345277843`*^9, 3.991476835833766*^9, 
   3.993969248016253*^9, 3.994141200967523*^9, 3.99415786954353*^9, 
   3.9941580161317673`*^9, 3.994158108121491*^9, {3.996431619456056*^9, 
   3.996431634939908*^9}, 3.996431994545562*^9, 3.996547151401*^9, 
   3.99655185923869*^9, 3.996551950188238*^9, 3.99686717871776*^9, 
   3.9968685166448307`*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"a422ef69-1bcf-4b81-ac47-6fcad969b23a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"simmMaxEq", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"m", "->", "5"}], ",", 
       RowBox[{"B", "\[Rule]", "2"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.973410010901719*^9, {3.9734101343056917`*^9, 3.973410144570385*^9}, {
   3.973410236376989*^9, 3.973410240431775*^9}, {3.97349410368298*^9, 
   3.9734941117329597`*^9}, {3.9734944129924717`*^9, 3.97349441323347*^9}, {
   3.973494673723023*^9, 3.973494716406028*^9}, {3.973494802913204*^9, 
   3.973494808338869*^9}, {3.973494838593155*^9, 3.973494839634864*^9}, {
   3.973494873754692*^9, 3.973494873897105*^9}, {3.9734949455803537`*^9, 
   3.9734949786838818`*^9}, {3.9735030555279512`*^9, 3.973503058155608*^9}, {
   3.973503369821464*^9, 3.973503370959268*^9}, {3.989863902434022*^9, 
   3.9898639330360947`*^9}, 3.989873546995088*^9, {3.989873582482712*^9, 
   3.989873588831304*^9}, {3.989873789260417*^9, 3.989873790223214*^9}, {
   3.9899160327353773`*^9, 3.989916033228084*^9}, {3.996431638487576*^9, 
   3.996431639089512*^9}, {3.996867231346355*^9, 3.9968672323844223`*^9}, {
   3.996868520748975*^9, 3.996868522233712*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"b793ad97-e273-4ad5-855b-a81a85f7e2ac"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.9898433690018883`*^9, 3.9898639337143784`*^9, 3.9898700800891123`*^9, 
   3.989871870271956*^9, 3.989872221091264*^9, 3.989872268820423*^9, 
   3.9898735486384277`*^9, {3.989873740326563*^9, 3.989873747648211*^9}, 
   3.989873791740232*^9, 3.989873915916008*^9, 3.989873985733099*^9, 
   3.989874080067441*^9, 3.989874682031492*^9, 3.989874743588667*^9, 
   3.989874833506521*^9, 3.989875032620266*^9, 3.9898751757433*^9, 
   3.989876512570177*^9, 3.989876864715282*^9, 3.989912018625267*^9, 
   3.989912059472652*^9, 3.989912410609543*^9, 3.9899124825531683`*^9, 
   3.989912585244668*^9, 3.989916050212307*^9, 3.989916134455764*^9, 
   3.989916355337229*^9, 3.989916480643024*^9, 3.989919600752082*^9, 
   3.989920623556885*^9, 3.989923698239653*^9, 3.989924619046361*^9, 
   3.9899246745468893`*^9, 3.989926414029064*^9, 3.989937049146181*^9, 
   3.991255961619191*^9, 3.991257053403542*^9, 3.991257693175075*^9, 
   3.9912599115051928`*^9, 3.991261768606648*^9, 3.9913046421980543`*^9, 
   3.9914285690386753`*^9, 3.991459288872745*^9, 3.99147253517992*^9, 
   3.991476836403833*^9, 3.993969249410181*^9, 3.994141202511352*^9, 
   3.99415787054764*^9, 3.996431640194541*^9, 3.996431995604422*^9, 
   3.996547152141037*^9, 3.996551859489224*^9, 3.996551950942066*^9, 
   3.996867180097898*^9, 3.996868529039555*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"0915017b-4e8e-4a42-bcf6-acbe15d52741"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"simmMaxEq", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"m", "->", "13"}], ",", 
       RowBox[{"B", "\[Rule]", 
        RowBox[{"-", "22"}]}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.98987380373732*^9, 3.989873830676051*^9}, {
   3.989916037593028*^9, 3.989916040135054*^9}, 3.9899161306861477`*^9, {
   3.996431644541642*^9, 3.996431645896727*^9}, {3.9968672380372562`*^9, 
   3.996867239095594*^9}, {3.996867277516303*^9, 3.9968672781910067`*^9}, {
   3.996868528244247*^9, 3.996868530839363*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"21f956eb-8b91-4a93-a36f-e5640f9c3b6d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.989873811272593*^9, 3.98987383139499*^9}, 
   3.989873916839888*^9, 3.989873986255084*^9, 3.9898740806146507`*^9, 
   3.989874682778071*^9, 3.989874744192198*^9, 3.989874834223377*^9, 
   3.989875033195146*^9, 3.989875176417989*^9, 3.989876513313348*^9, 
   3.989876865301818*^9, 3.9899120198724403`*^9, 3.9899120599576283`*^9, 
   3.989912411160565*^9, 3.989912483278638*^9, 3.9899125857646227`*^9, 
   3.989916051950378*^9, 3.98991613564848*^9, 3.989916356569874*^9, 
   3.989916481321452*^9, 3.9899196013828993`*^9, 3.989920625006145*^9, 
   3.989923699649362*^9, 3.989924620203624*^9, 3.989924675737197*^9, 
   3.989926415353053*^9, 3.9899370505708513`*^9, 3.991255963264777*^9, 
   3.991257054879839*^9, 3.9912576951115103`*^9, 3.9912599129912157`*^9, 
   3.991261770318647*^9, 3.991304643622401*^9, 3.9914285706097383`*^9, 
   3.991472536870604*^9, 3.993969251116111*^9, 3.994140947430176*^9, 
   3.994157871436933*^9, 3.9964316468088827`*^9, 3.996431996191584*^9, 
   3.996547152747388*^9, 3.996551859679242*^9, 3.996551915693063*^9, 
   3.996551951538073*^9, 3.996867180581286*^9, 3.996867285441485*^9, 
   3.996868537210338*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"04c2346d-8893-4b58-af40-cc9d8f30bb31"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"simmMaxEq", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"m", "->", "19"}], ",", 
       RowBox[{"B", "\[Rule]", "32"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.989874090865306*^9, 3.9898741077631474`*^9}, {
   3.9899160428667383`*^9, 3.989916043310677*^9}, {3.996431651112317*^9, 
   3.996431651887371*^9}, {3.9968672452115993`*^9, 3.996867246602913*^9}, {
   3.996867281577325*^9, 3.996867282347918*^9}, {3.9968685368561563`*^9, 
   3.996868554570153*^9}, 3.9968686120765333`*^9},
 CellLabel->"In[54]:=",ExpressionUUID->"7052a7c8-82e1-4651-8631-37da19e974e0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.9898740941991587`*^9, 3.9898741084432907`*^9}, 
   3.9898746832276993`*^9, 3.9898747447677307`*^9, 3.9898748348806868`*^9, 
   3.989875033728516*^9, 3.989875177111377*^9, 3.989876513998178*^9, 
   3.989876865877788*^9, 3.989912020689146*^9, 3.989912060411099*^9, 
   3.9899124117661448`*^9, 3.989912483883361*^9, 3.989912586262226*^9, 
   3.989916053922954*^9, 3.989916135887536*^9, 3.9899163567778873`*^9, 
   3.9899164819141073`*^9, 3.989919601997715*^9, 3.989920625796995*^9, 
   3.989923700951606*^9, 3.989924621441578*^9, 3.9899246770091476`*^9, 
   3.9899264164916773`*^9, 3.989937052436803*^9, 3.991255965211665*^9, 
   3.991257056866238*^9, 3.991257697163313*^9, 3.991259914925205*^9, 
   3.991261772315463*^9, 3.991304645668489*^9, 3.991428572618099*^9, 
   3.9939692530593777`*^9, 3.9941412067971354`*^9, 3.9941578722021837`*^9, 
   3.9964316529594307`*^9, 3.996431996811859*^9, 3.99654715330966*^9, 
   3.996551859867404*^9, 3.996551916368678*^9, 3.99655195206409*^9, 
   3.996867180985935*^9, 3.9968672866058187`*^9, 3.9968685486201773`*^9, 
   3.996868618666284*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"e444c51f-a1b4-4b2d-b3f2-28a7d8a7f8ac"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "    ", 
   StyleBox[
    RowBox[{"Einstein", " ", 
     RowBox[{"equations", ":"}]}],
    FontColor->RGBColor[1, 0.5, 0]], 
   StyleBox[
    RowBox[{
     StyleBox[" ",
      FontColor->RGBColor[1, 0.5, 0]], "  "}]], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"ParallelTable", "[", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"simmEqUD", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j"}], "]"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"m", "->", "5"}], ",", 
         RowBox[{"B", "->", 
          RowBox[{"-", "117"}]}], ",", 
         RowBox[{"x", "->", 
          RowBox[{"1", "/", "3"}]}]}], "}"}]}], ",", 
      RowBox[{"TimeConstraint", "->", "30"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.973457752763639*^9, 3.973457753196258*^9}, {
   3.9734945562651176`*^9, 3.973494629722769*^9}, {3.973494812863039*^9, 
   3.9734948161058826`*^9}, {3.973494858332446*^9, 3.973494862827182*^9}, {
   3.973494902813262*^9, 3.973494913482202*^9}, {3.973495158474079*^9, 
   3.973495160186139*^9}, {3.973503064613698*^9, 3.973503065253319*^9}, 
   3.989863946493867*^9, {3.9898639980232773`*^9, 3.989864005687559*^9}, {
   3.989864140317202*^9, 3.989864176626812*^9}, {3.989867683587851*^9, 
   3.989867710770255*^9}, {3.989874012866621*^9, 3.989874059256261*^9}, 
   3.9899125036525517`*^9, {3.98991614257047*^9, 3.989916184971321*^9}, {
   3.989916223868181*^9, 3.989916250473247*^9}, {3.989916280648493*^9, 
   3.989916292693849*^9}, {3.996431696711605*^9, 3.99643169756113*^9}, {
   3.996867330560017*^9, 3.996867350472465*^9}, {3.996868300485395*^9, 
   3.9968683444790287`*^9}, {3.996868408816853*^9, 3.996868438263117*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"3b2bd3c8-6048-4bf8-b76d-e3a66e65373d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.993969262285791*^9, 3.994140936602955*^9, 3.9941412095124483`*^9, 
   3.994157877619453*^9, 3.996431699309094*^9, 3.996431999346445*^9, 
   3.9965471562260437`*^9, 3.9965518620887012`*^9, 3.996551919257683*^9, 
   3.996551954282567*^9, 3.996867193923539*^9, {3.996868440218424*^9, 
   3.9968684560449753`*^9}},
 CellLabel->"Out[43]=",ExpressionUUID->"3221eda5-8f1a-46d0-9009-114fdc1a413a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"simmEqUD", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"m", "->", "7"}], ",", 
        RowBox[{"B", "->", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "117"}]}], ",", 
        RowBox[{"r", "->", "11"}]}], "}"}]}], ",", 
     RowBox[{"TimeConstraint", "->", "30"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.989916496615663*^9, 3.989916497173071*^9}, {
  3.996431702181466*^9, 3.996431703054277*^9}, {3.996868405991713*^9, 
  3.996868473131852*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"5170ee86-c19b-4e96-a86e-6aea7236e2bf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.993969264747218*^9, 3.994141212884335*^9, 3.994157884210066*^9, 
   3.996431705024523*^9, 3.996432000146762*^9, 3.99654715722958*^9, 
   3.9965518630891848`*^9, 3.996551920076316*^9, 3.996551955090176*^9, 
   3.996867195227208*^9, {3.996868459719458*^9, 3.996868477982275*^9}},
 CellLabel->"Out[47]=",ExpressionUUID->"82f79c76-841e-4d78-ad5e-69453bed0d10"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"simmEqUD", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"m", "->", "13"}], ",", 
        RowBox[{"B", "\[Rule]", "2"}], ",", 
        RowBox[{"x", "\[Rule]", 
         RowBox[{"2", "/", "7"}]}]}], "}"}]}], ",", 
     RowBox[{"TimeConstraint", "->", "20"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9734078524830093`*^9, 3.973407871816771*^9}, {
   3.973410152621007*^9, 3.973410155220929*^9}, {3.973494639386492*^9, 
   3.973494643736168*^9}, {3.9734948224018784`*^9, 3.973494825929894*^9}, {
   3.973494919164693*^9, 3.973494933847404*^9}, {3.9734950185842524`*^9, 
   3.9734950298766613`*^9}, {3.973495170163493*^9, 3.9734951705026503`*^9}, 
   3.989863966741061*^9, {3.989864025644971*^9, 3.989864032952046*^9}, {
   3.989864185114477*^9, 3.989864197579103*^9}, {3.9898677588273773`*^9, 
   3.9898677852836447`*^9}, {3.989873889583416*^9, 3.989873889732759*^9}, {
   3.989916145345462*^9, 3.989916145859762*^9}, {3.9964317129971523`*^9, 
   3.9964317140372057`*^9}, {3.99686839859916*^9, 3.996868402774406*^9}, {
   3.996868448525894*^9, 3.996868457757782*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"5f9c0738-99a8-4797-a288-1ca9b057ca8f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.991257707349601*^9, 3.991259925093835*^9, 
  3.991261782693253*^9, 3.991304654512236*^9, 3.991472541892379*^9, 
  3.994141217281246*^9, 3.9941578868501883`*^9, 3.994158122236896*^9, 
  3.996431715615302*^9, 3.996432001063184*^9, 3.996551863860697*^9, 
  3.996551921043764*^9, 3.9965519557086906`*^9, 3.9968671963190327`*^9, 
  3.996868420663206*^9, 3.9968684640985117`*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"1ab05c45-2c85-46eb-8226-bc45cf8598c1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"simmEqUD", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"m", "->", "11"}], ",", 
        RowBox[{"B", "\[Rule]", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "32"}]}], ",", 
        RowBox[{"r", "->", "17"}]}], "}"}]}], ",", 
     RowBox[{"TimeConstraint", "->", "20"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.98986779427827*^9, 3.98986779512788*^9}, {
  3.989867870612685*^9, 3.9898678825869827`*^9}, {3.989873291066449*^9, 
  3.9898733359601297`*^9}, {3.989873402761327*^9, 3.989873403507257*^9}, {
  3.989873488309636*^9, 3.9898734892990294`*^9}, {3.9898738479763327`*^9, 
  3.989873864965312*^9}, {3.98987469301131*^9, 3.9898746940096827`*^9}, {
  3.989916149036519*^9, 3.98991615351611*^9}, {3.996431741651775*^9, 
  3.996431755665794*^9}, {3.9968683582118196`*^9, 3.996868390270977*^9}, {
  3.996868452067083*^9, 3.9968684880098763`*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"be652fac-6f1a-40a3-885f-6362128d8353"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.989867819637802*^9, {3.989867873455215*^9, 3.989867885512177*^9}, 
   3.989871874787815*^9, 3.9898722807351923`*^9, 3.989873317822185*^9, {
   3.989873406024993*^9, 3.989873407705243*^9}, {3.989873463120771*^9, 
   3.989873491976965*^9}, 3.9898735391194887`*^9, 3.989873775393738*^9, {
   3.989873850164276*^9, 3.9898738668215113`*^9}, 3.989873926825346*^9, 
   3.989874002246581*^9, 3.989874118934939*^9, 3.98987469567153*^9, 
   3.989874843657631*^9, 3.9898750450680323`*^9, 3.989875192098608*^9, 
   3.989876526972794*^9, 3.9898768713766203`*^9, 3.989912032579769*^9, 
   3.9899125076520357`*^9, 3.989912591917626*^9, 3.9899162015072823`*^9, 
   3.98991626606704*^9, 3.98991637031787*^9, 3.9899165029532003`*^9, 
   3.9899196083664923`*^9, 3.989920634085349*^9, 3.989926424702546*^9, 
   3.989937062766388*^9, 3.991257069120473*^9, 3.9912577094286003`*^9, 
   3.99142859798145*^9, 3.994140943426257*^9, 3.9941412202914*^9, 
   3.9941578892685432`*^9, {3.996431744432746*^9, 3.996431757064537*^9}, 
   3.996432001710597*^9, 3.996551864784659*^9, 3.996551956356365*^9, 
   3.9968671987888117`*^9, 3.9968683540555*^9, 3.996868394028233*^9, {
   3.996868462321813*^9, 3.996868491879696*^9}},
 CellLabel->"Out[48]=",ExpressionUUID->"95dc8618-8527-48c4-b666-ade7000d127b"]
}, Open  ]]
}, Closed]]
},
WindowSize->{2880., 1597.5},
WindowMargins->{{-710.3961614173229, Automatic}, {
  803.6220472440941, Automatic}},
TaggingRules-><|"TryRealOnly" -> False|>,
FrontEndVersion->"13.2 for Linux x86 (64-bit) (January 30, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"98b30966-a878-4f80-8a91-ec40820d8c3e"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1085, 17, 54, "Subsection",ExpressionUUID->"1ef847d7-967b-48be-a07c-fed2bc2cb841"],
Cell[1668, 41, 177, 3, 29, "Input",ExpressionUUID->"19df2df5-e67e-4f73-9f63-b9a5d8710244"],
Cell[CellGroupData[{
Cell[1870, 48, 5606, 126, 134, "Input",ExpressionUUID->"726e6895-c4b6-434d-9344-85fb06cc9cba"],
Cell[CellGroupData[{
Cell[7501, 178, 3664, 93, 129, "Print",ExpressionUUID->"def44adf-821d-4621-a3d9-1da9b5870da6"],
Cell[11168, 273, 3449, 89, 52, "Print",ExpressionUUID->"0ff0b67e-e4f4-4e32-8bae-2410f2dcd8a1"],
Cell[14620, 364, 3702, 95, 135, "Print",ExpressionUUID->"86a4a889-1835-47df-8cdd-1bd46a9d5db4"],
Cell[18325, 461, 795, 15, 25, "Print",ExpressionUUID->"086bc99e-0d1b-4a47-a46f-465ba16541be"],
Cell[19123, 478, 796, 15, 25, "Print",ExpressionUUID->"5986dfdc-9a74-440d-89ce-b787d8aa01d9"],
Cell[19922, 495, 813, 15, 25, "Print",ExpressionUUID->"6d3ad198-c6a7-4d77-809f-075672b0093a"],
Cell[20738, 512, 815, 15, 25, "Print",ExpressionUUID->"4fb23b93-c240-40dd-b6d1-77ef8a9a4c14"],
Cell[21556, 529, 796, 15, 25, "Print",ExpressionUUID->"9d276ebf-3249-4728-9dcc-40134d4d0b7f"],
Cell[22355, 546, 797, 15, 25, "Print",ExpressionUUID->"51c451db-2145-46e6-9876-d631eb31b47e"],
Cell[23155, 563, 799, 15, 25, "Print",ExpressionUUID->"e574b322-7c0b-4697-ad75-24ff8f9b4b72"],
Cell[23957, 580, 611, 10, 25, "Print",ExpressionUUID->"cc4012b5-60b0-4535-b23d-a55ee6296f3e"]
}, Open  ]]
}, Open  ]],
Cell[24595, 594, 500, 8, 51, "Input",ExpressionUUID->"534c727b-7b12-43f8-aa38-db70ee65a7d3"],
Cell[25098, 604, 1850, 43, 94, "Input",ExpressionUUID->"b6a6f6ef-1f06-4481-8365-57e7fb5aec62"],
Cell[CellGroupData[{
Cell[26973, 651, 209, 3, 29, "Input",ExpressionUUID->"1919be1a-3f75-4dc1-a106-c5e5c1d74c1a"],
Cell[27185, 656, 7084, 146, 36, "Output",ExpressionUUID->"03a2d6a2-540d-4598-ad9e-ba7806b3cac5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34306, 807, 1733, 38, 73, "Input",ExpressionUUID->"2cfaa1af-6dbe-4fde-8d42-86c6434555bf"],
Cell[36042, 847, 7324, 219, 65, "Output",ExpressionUUID->"5c6a1d89-6215-4400-b1e6-9226da19b64d"]
}, Open  ]],
Cell[43381, 1069, 753, 13, 51, "Input",ExpressionUUID->"951d5a97-1e38-471b-bb1c-e0fe9fc0cea8"],
Cell[CellGroupData[{
Cell[44159, 1086, 2090, 42, 33, "Input",ExpressionUUID->"87cfdfec-2d21-4d94-99a8-f0f2987da2ea"],
Cell[46252, 1130, 52120, 1400, 464, "Output",ExpressionUUID->"537c20ad-88ce-4843-bcb3-b9fd0c7c2840"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98409, 2535, 216, 3, 29, "Input",ExpressionUUID->"a860bcd7-0073-4df1-a7fd-368c2bb1b6a1"],
Cell[98628, 2540, 2051, 62, 64, "Output",ExpressionUUID->"03a3f1a2-663a-4ed0-b76a-d0646a431bc6"]
}, Open  ]],
Cell[100694, 2605, 16260, 434, 597, "Input",ExpressionUUID->"9bf3a312-f3c1-49e3-abb3-194679d44eee"],
Cell[CellGroupData[{
Cell[116979, 3043, 2456, 48, 52, "Input",ExpressionUUID->"a62f9324-9dbd-4b23-8e61-c508e5ddcb59"],
Cell[119438, 3093, 403, 7, 33, "Output",ExpressionUUID->"0981866d-713d-475b-b3b4-80beb231caf7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[119878, 3105, 1440, 30, 29, "Input",ExpressionUUID->"13554441-836f-4646-8c32-98fac24ee899"],
Cell[121321, 3137, 305, 5, 33, "Output",ExpressionUUID->"996cdef6-684c-4c94-b812-f769ec29dda4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[121663, 3147, 1021, 23, 29, "Input",ExpressionUUID->"a3b24532-3531-4f8d-90aa-594ef570cd50"],
Cell[122687, 3172, 263, 5, 33, "Output",ExpressionUUID->"902a400c-b85a-4378-9bc1-e8236de2bf00"]
}, Open  ]],
Cell[CellGroupData[{
Cell[122987, 3182, 1264, 31, 52, "Input",ExpressionUUID->"ef8b65af-873b-4cf0-8027-6d0640d0f371"],
Cell[124254, 3215, 489, 12, 33, "Output",ExpressionUUID->"1b29f063-6b28-4486-912e-b594f93a9b28"]
}, Open  ]],
Cell[CellGroupData[{
Cell[124780, 3232, 990, 25, 29, "Input",ExpressionUUID->"81b51b94-4c88-460e-a713-93efb2521e63"],
Cell[125773, 3259, 815, 18, 36, "Output",ExpressionUUID->"7aa098e0-626b-4e5f-a5e1-6105eb9244a6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[126625, 3282, 2585, 48, 29, "Input",ExpressionUUID->"6f5ecfeb-fc29-4599-b4f9-008bab482d72"],
Cell[129213, 3332, 1501, 36, 37, "Output",ExpressionUUID->"5bb21c75-b437-49b1-ae9b-2fd24803c31f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[130751, 3373, 1136, 28, 29, "Input",ExpressionUUID->"cf94da4c-d89d-4b55-89ee-b7d28388a05e"],
Cell[131890, 3403, 490, 12, 82, "Output",ExpressionUUID->"c9b36650-dff4-4fbe-bea4-80b03ac045d8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[132417, 3420, 623, 18, 52, "Input",ExpressionUUID->"420d0742-4863-4696-9e87-44436800baa5"],
Cell[133043, 3440, 65513, 1635, 702, "Output",ExpressionUUID->"65b6dd73-88f6-42c4-80b2-4f8aa1dde848"]
}, Open  ]],
Cell[CellGroupData[{
Cell[198593, 5080, 781, 21, 52, "Input",ExpressionUUID->"e671f2f8-ceed-4e72-8cfb-3af7b4e40459"],
Cell[199377, 5103, 24010, 634, 352, "Output",ExpressionUUID->"406e0c0f-1d85-4036-96f7-4303f032b300"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[223436, 5743, 427, 8, 38, "Subsection",ExpressionUUID->"0cda75f0-0432-44c1-beb4-2abdeb96a238"],
Cell[223866, 5753, 177, 3, 29, "Input",ExpressionUUID->"11a081a9-1e77-47f8-af86-9cb0bcd9d867"],
Cell[CellGroupData[{
Cell[224068, 5760, 4806, 100, 123, "Input",ExpressionUUID->"3012974f-d930-42bb-a238-822d51742435"],
Cell[CellGroupData[{
Cell[228899, 5864, 3465, 73, 104, "Print",ExpressionUUID->"913309eb-64f0-4f12-b694-5752cb909f27"],
Cell[232367, 5939, 3344, 69, 45, "Print",ExpressionUUID->"49e8e0b1-c977-4d67-b7d3-90d12f851fa2"],
Cell[235714, 6010, 3503, 73, 112, "Print",ExpressionUUID->"ff9a8df2-f977-4f99-b92b-d899ecd08455"],
Cell[239220, 6085, 1916, 31, 25, "Print",ExpressionUUID->"2512fc7e-22c7-44cc-80ad-a1f9704cee7f"],
Cell[241139, 6118, 1920, 31, 25, "Print",ExpressionUUID->"9ff14f6c-0e9d-46f7-a8f2-51b73b013b19"],
Cell[243062, 6151, 1937, 31, 25, "Print",ExpressionUUID->"c48d9ca5-a965-402f-8e24-e3015f6b7082"],
Cell[245002, 6184, 1934, 31, 25, "Print",ExpressionUUID->"b916d121-07c7-48c6-ba34-8a4d26c88f2f"],
Cell[246939, 6217, 1920, 31, 25, "Print",ExpressionUUID->"82610120-b167-4a4f-b064-0f8fe9ff5711"],
Cell[248862, 6250, 1916, 31, 25, "Print",ExpressionUUID->"478e2583-467f-4de7-851d-7a9497bbf2c5"],
Cell[250781, 6283, 1926, 31, 25, "Print",ExpressionUUID->"798ed6f3-cfa7-4b35-a8cd-0b75f7e9cbe7"],
Cell[252710, 6316, 1733, 26, 25, "Print",ExpressionUUID->"ecae80fe-f1e9-4932-9d87-a63085555ef8"]
}, Open  ]],
Cell[254458, 6345, 2579, 37, 33, "Output",ExpressionUUID->"40ced246-3df4-4542-b7fd-cd183023f4c8"]
}, Open  ]],
Cell[257052, 6385, 303, 5, 51, "Input",ExpressionUUID->"c3e3b8a0-ee0b-415c-8c93-1229ecb4565a"],
Cell[257358, 6392, 1910, 43, 94, "Input",ExpressionUUID->"e05132da-472c-466c-a617-3e62e170fef4"],
Cell[CellGroupData[{
Cell[259293, 6439, 209, 3, 29, "Input",ExpressionUUID->"5b26b384-d470-468b-bfbc-55ac5f04b4d0"],
Cell[259505, 6444, 7139, 147, 36, "Output",ExpressionUUID->"519978ee-0caa-4353-8cd4-99029a3db4a7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[266681, 6596, 1733, 38, 73, "Input",ExpressionUUID->"e5ec72db-e360-4950-a489-03043175170c"],
Cell[268417, 6636, 5178, 164, 61, "Output",ExpressionUUID->"e09aaa9b-c31e-49ab-8ed1-7b111744d896"]
}, Open  ]],
Cell[273610, 6803, 753, 13, 51, "Input",ExpressionUUID->"0c308192-1f6a-4839-a830-e0ff659b736b"],
Cell[274366, 6818, 2158, 44, 33, "Input",ExpressionUUID->"bbe6f5c2-fa47-4aea-ac1c-f778a4d6733d"],
Cell[276527, 6864, 13454, 392, 607, "Input",ExpressionUUID->"301b6a4d-69e4-4ff3-9487-86e1561ffaf6"],
Cell[CellGroupData[{
Cell[290006, 7260, 1902, 38, 29, "Input",ExpressionUUID->"a90acfee-ed9b-4853-9968-fd741ec66c6e"],
Cell[291911, 7300, 261, 5, 33, "Output",ExpressionUUID->"3372c565-1b95-41f9-b973-12544356dcf6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[292209, 7310, 1648, 35, 29, "Input",ExpressionUUID->"425d450b-2e69-4233-a672-22fe36ae4e0d"],
Cell[293860, 7347, 1448, 22, 33, "Output",ExpressionUUID->"25ecfcba-e220-406f-b978-5923f71345cf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[295345, 7374, 981, 25, 29, "Input",ExpressionUUID->"cc384050-68b4-403e-b729-716b97d6afb6"],
Cell[296329, 7401, 214, 4, 33, "Output",ExpressionUUID->"62b9e168-c1a7-4af5-8c41-d049c83fd708"]
}, Open  ]],
Cell[CellGroupData[{
Cell[296580, 7410, 915, 23, 29, "Input",ExpressionUUID->"9bad9a11-2ff2-4bce-83f8-f5cab492599a"],
Cell[297498, 7435, 1130, 17, 33, "Output",ExpressionUUID->"40224048-0789-4c58-b08f-1fe7dcac5d3b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[298665, 7457, 838, 21, 29, "Input",ExpressionUUID->"d090f4dd-7c51-4cfd-a5ef-49d24debf93c"],
Cell[299506, 7480, 1384, 20, 33, "Output",ExpressionUUID->"1d440306-d1c9-47fb-8486-862c0bdc312d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[300927, 7505, 1105, 29, 29, "Input",ExpressionUUID->"58b4cb1a-4c07-404a-9468-21e38578c57f"],
Cell[302035, 7536, 608, 14, 33, "Output",ExpressionUUID->"090475c3-73ce-4daf-9ac9-c1019c8e5411"]
}, Open  ]],
Cell[CellGroupData[{
Cell[302680, 7555, 1633, 36, 29, "Input",ExpressionUUID->"eb95f409-7c1b-4587-aad2-f5b51f4596ef"],
Cell[304316, 7593, 514, 12, 33, "Output",ExpressionUUID->"29f84a1b-5a47-4c65-b19d-be3bd2df23b8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[304867, 7610, 1336, 32, 29, "Input",ExpressionUUID->"b2208a30-114b-483e-9a6b-8f7fafa9233e"],
Cell[306206, 7644, 1473, 26, 33, "Output",ExpressionUUID->"ec4f7a75-53a2-4210-a8a4-ccd1d46d8ded"]
}, Open  ]],
Cell[CellGroupData[{
Cell[307716, 7675, 1064, 28, 29, "Input",ExpressionUUID->"d05d6817-1804-400e-b84e-5152f24c4abc"],
Cell[308783, 7705, 608, 14, 33, "Output",ExpressionUUID->"b7d7021b-c753-4896-95c6-33b680340dcf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[309428, 7724, 809, 20, 73, "Input",ExpressionUUID->"3928bb44-b0e1-4427-9e48-5360c9bb5297"],
Cell[310240, 7746, 13862, 378, 151, "Output",ExpressionUUID->"56ec6505-a6da-4b8d-a761-926b6f75e0ab"],
Cell[324105, 8126, 9065, 246, 157, "Output",ExpressionUUID->"8a926287-d6f7-40fe-b79c-aca257a1c043"]
}, Open  ]],
Cell[CellGroupData[{
Cell[333207, 8377, 615, 14, 52, "Input",ExpressionUUID->"bd6f5ae4-b845-4d0b-a5e8-c9f3c6cf1771"],
Cell[333825, 8393, 1175, 38, 60, "Output",ExpressionUUID->"a1b415d2-dfe1-4c08-8d07-327c95956356"]
}, Open  ]],
Cell[CellGroupData[{
Cell[335037, 8436, 818, 21, 73, "Input",ExpressionUUID->"fbceef28-a596-446e-8e8e-3f3b6cfb2bf0"],
Cell[335858, 8459, 1500, 46, 61, "Output",ExpressionUUID->"a5c0096c-3bd6-4821-8a5a-7cc3d012cf6d"],
Cell[337361, 8507, 744, 20, 52, "Output",ExpressionUUID->"f9c99973-53a8-46c7-83b1-be82a161ff72"]
}, Open  ]],
Cell[CellGroupData[{
Cell[338142, 8532, 1166, 39, 73, "Input",ExpressionUUID->"d6d0717a-0efd-4471-ad27-f56baa3957d5"],
Cell[339311, 8573, 2906, 90, 68, "Output",ExpressionUUID->"103d9335-93ba-4e06-9817-2541bfed9802"],
Cell[342220, 8665, 1692, 53, 74, "Output",ExpressionUUID->"6763ee75-bb25-42c1-addb-ff5717a6a03e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[343949, 8723, 348, 8, 29, "Input",ExpressionUUID->"a8f6e2ee-199c-492c-af01-34e6577eec35"],
Cell[344300, 8733, 2663, 89, 70, "Output",ExpressionUUID->"b9482d96-69d6-498a-bce8-63c0fb2f7a31"]
}, Open  ]],
Cell[CellGroupData[{
Cell[347000, 8827, 453, 11, 29, "Input",ExpressionUUID->"d541ee78-eb41-40f6-ba75-2df7300075b1"],
Cell[347456, 8840, 2539, 79, 77, "Output",ExpressionUUID->"4cb547ec-e4ed-4d0c-a825-d4814655024c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[350044, 8925, 268, 6, 54, "Subsection",ExpressionUUID->"e5454fab-729c-479d-87dd-eb444f1a449e"],
Cell[350315, 8933, 177, 3, 29, "Input",ExpressionUUID->"4a3d281d-428c-4ff6-a6ee-90a1153ad68f"],
Cell[CellGroupData[{
Cell[350517, 8940, 4860, 101, 123, "Input",ExpressionUUID->"f3c98155-1802-43a2-a62e-59c80b986804"],
Cell[CellGroupData[{
Cell[355402, 9045, 2615, 63, 104, "Print",ExpressionUUID->"5af88c12-1d31-49e8-81fb-81e2da1ed01f"],
Cell[358020, 9110, 2494, 59, 45, "Print",ExpressionUUID->"764cae82-953e-4612-836f-a14e81e17e71"],
Cell[360517, 9171, 2653, 63, 112, "Print",ExpressionUUID->"676c6b90-69e9-4509-bb8c-7c42eb7382d6"],
Cell[363173, 9236, 1058, 21, 25, "Print",ExpressionUUID->"bb0e20bb-ea90-4a1d-84b0-ad29d71423ef"],
Cell[364234, 9259, 1060, 21, 25, "Print",ExpressionUUID->"cf56b488-2bce-46c3-832a-a822d6eaf854"],
Cell[365297, 9282, 1076, 21, 25, "Print",ExpressionUUID->"5c7d7200-f121-42da-a5cd-7fa840b99db6"],
Cell[366376, 9305, 1079, 21, 25, "Print",ExpressionUUID->"53b76b91-4cd9-4308-b4e1-8e46f04e1d12"],
Cell[367458, 9328, 1062, 21, 25, "Print",ExpressionUUID->"fce314f2-bde5-4436-8908-4d44d69be4e0"],
Cell[368523, 9351, 1058, 21, 25, "Print",ExpressionUUID->"3de947ab-dfed-4630-8208-68994694ff53"],
Cell[369584, 9374, 1068, 21, 25, "Print",ExpressionUUID->"5b4eb9f1-7c33-4ea3-b28b-415aede475a4"],
Cell[370655, 9397, 879, 16, 25, "Print",ExpressionUUID->"76cc6dca-ae92-4d18-bb77-85b3353d0e25"]
}, Open  ]],
Cell[371549, 9416, 2696, 39, 33, "Output",ExpressionUUID->"38e34104-ca95-4817-9742-6e76864ff1a0"]
}, Open  ]],
Cell[374260, 9458, 303, 5, 51, "Input",ExpressionUUID->"0e477bd8-9291-41e5-a9ad-db3a64c5a688"],
Cell[374566, 9465, 1962, 44, 94, "Input",ExpressionUUID->"9a2eceee-0e6f-4ce2-9297-8a2173518d33"],
Cell[CellGroupData[{
Cell[376553, 9513, 209, 3, 29, "Input",ExpressionUUID->"77884313-075e-49d9-9143-ef851a4831c0"],
Cell[376765, 9518, 7237, 148, 36, "Output",ExpressionUUID->"1a126fe6-a09b-4018-af9d-437b6f3fd966"]
}, Open  ]],
Cell[CellGroupData[{
Cell[384039, 9671, 1733, 38, 73, "Input",ExpressionUUID->"a2682ee0-c262-4605-bb7b-9db1aa66f155"],
Cell[385775, 9711, 5198, 164, 61, "Output",ExpressionUUID->"a88db551-b827-4b54-88e5-e0a57c036cb8"]
}, Open  ]],
Cell[390988, 9878, 753, 13, 51, "Input",ExpressionUUID->"475b6848-0aac-4589-8268-8b5b134a7903"],
Cell[391744, 9893, 2160, 44, 33, "Input",ExpressionUUID->"138b0660-b3ba-4fb4-b802-f2507ae25407"],
Cell[393907, 9939, 8971, 260, 474, "Input",ExpressionUUID->"06d5c7e1-ea05-490e-a354-0bbe1c83d2d8"],
Cell[402881, 10201, 763, 21, 51, "Input",ExpressionUUID->"b6b712cf-6bff-48f8-98c1-b6db81382e0c"],
Cell[403647, 10224, 2773, 77, 98, "Input",ExpressionUUID->"f235a004-b156-45f4-ba10-5c437f41ab78"],
Cell[406423, 10303, 410, 8, 71, "Input",ExpressionUUID->"5cf278c7-9ffc-48e2-abad-d423b924ca55"],
Cell[406836, 10313, 1330, 37, 82, "Input",ExpressionUUID->"72c49873-4d70-4f1e-a2a7-1371e79627de"],
Cell[408169, 10352, 885, 24, 55, "Input",ExpressionUUID->"de1304b6-49e1-443f-bcb9-0fa79a7491aa"],
Cell[CellGroupData[{
Cell[409079, 10380, 401, 10, 29, "Input",ExpressionUUID->"668e6167-e5ef-4a24-984a-a710ae1b1ca1"],
Cell[409483, 10392, 1133, 33, 62, "Output",ExpressionUUID->"3bb1046c-1b64-48d2-836e-36f33ecc45b5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[410653, 10430, 972, 25, 29, "Input",ExpressionUUID->"55e00ee9-d1eb-4898-a726-ad1ef5ddd46c"],
Cell[411628, 10457, 444, 8, 36, "Output",ExpressionUUID->"4d2bfe35-39d3-4979-94e8-55a59fd2145a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[412109, 10470, 912, 23, 29, "Input",ExpressionUUID->"3bca0099-4f04-4f42-8b27-a04068875c5b"],
Cell[413024, 10495, 456, 8, 36, "Output",ExpressionUUID->"6b0b7873-f109-4ec6-85ee-fb93f056d2c5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[413517, 10508, 1037, 28, 29, "Input",ExpressionUUID->"22afe114-cf01-45a7-aedb-8371856f793b"],
Cell[414557, 10538, 768, 19, 36, "Output",ExpressionUUID->"03783c99-9dfe-4b15-a404-e32bbfc528a0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[415362, 10562, 1063, 29, 29, "Input",ExpressionUUID->"f641497c-4f7f-4b12-9afb-051343f9fd5a"],
Cell[416428, 10593, 893, 22, 36, "Output",ExpressionUUID->"5f95c2b6-e2c8-45bc-96df-80c4b4da2516"]
}, Open  ]],
Cell[CellGroupData[{
Cell[417358, 10620, 1038, 28, 29, "Input",ExpressionUUID->"c631136e-912f-44f5-a769-c2a012f4242d"],
Cell[418399, 10650, 781, 18, 36, "Output",ExpressionUUID->"55309618-09fa-406b-9a8e-794cda7d642f"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[419229, 10674, 555, 10, 38, "Subsection",ExpressionUUID->"28ad9755-a4ec-4927-8a3b-b08a5d9cdda1"],
Cell[CellGroupData[{
Cell[419809, 10688, 3708, 87, 133, "Input",ExpressionUUID->"d6a7e5f3-b992-4067-b082-5b7c727d0eba"],
Cell[CellGroupData[{
Cell[423542, 10779, 5935, 122, 110, "Print",ExpressionUUID->"85364732-2821-43fc-a333-7b6adb52853f"],
Cell[429480, 10903, 6065, 125, 45, "Print",ExpressionUUID->"1043cfbe-246c-4441-908f-a7461cd537be"],
Cell[435548, 11030, 7230, 155, 123, "Print",ExpressionUUID->"2c9c4a8a-983b-4590-a947-070d28198295"],
Cell[442781, 11187, 2910, 45, 25, "Print",ExpressionUUID->"93b4a838-76fb-47b0-8741-1ee0c91a99a8"],
Cell[445694, 11234, 2913, 45, 25, "Print",ExpressionUUID->"0c2e61a4-4296-4470-92ee-0f76b2d1489a"],
Cell[448610, 11281, 2926, 45, 25, "Print",ExpressionUUID->"05925f0c-09df-4564-81e0-681bc26be8a9"],
Cell[451539, 11328, 2926, 45, 25, "Print",ExpressionUUID->"969d2358-439a-4370-a6ee-69944411b700"],
Cell[454468, 11375, 2915, 45, 25, "Print",ExpressionUUID->"61797209-8744-4696-ad24-b8ec26b97058"],
Cell[457386, 11422, 2909, 45, 25, "Print",ExpressionUUID->"ca5620d5-6ba4-40ca-ac84-e1b2c7de2832"],
Cell[460298, 11469, 2919, 45, 25, "Print",ExpressionUUID->"66303e65-dfef-4588-826f-eb27f480083a"],
Cell[463220, 11516, 2724, 40, 25, "Print",ExpressionUUID->"cc05ff08-be96-4832-874d-0afb0fa3e0ee"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[465993, 11562, 944, 17, 29, "Input",ExpressionUUID->"0b7eee5f-e5a7-4351-83e2-fe473e0344d5",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[466940, 11581, 901, 16, 33, "Output",ExpressionUUID->"341ec6e3-5296-4bd8-b4cc-ec3da82c9567",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[467844, 11599, 481, 9, 32, "Input",ExpressionUUID->"5a58e977-3e03-4500-8876-f85e0f64d4bb",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[468328, 11610, 534, 11, 29, "Input",ExpressionUUID->"af091b06-69ca-4516-8ae0-9068bba2a493",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[468865, 11623, 6142, 135, 36, "Output",ExpressionUUID->"f0e8a3ec-88e3-43ea-8f27-97478d8f3aea",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[475010, 11760, 1030, 28, 32, "Input",ExpressionUUID->"84ce6b50-f590-4260-b4db-9132f630384d",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[476043, 11790, 854, 22, 52, "Input",ExpressionUUID->"1e4ea25b-db62-41c2-98bf-a1ff66068964",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[476900, 11814, 771, 16, 33, "Input",ExpressionUUID->"3cc1e024-658c-44bf-8061-43aad529e53a",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[477674, 11832, 325, 5, 29, "Input",ExpressionUUID->"e606ddb9-2adf-4598-9a00-aeb45a07dfef",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[478002, 11839, 2281, 46, 44, "Input",ExpressionUUID->"753a1230-e544-46c8-8326-44ccd1f3cedb",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[480286, 11887, 598, 10, 29, "Input",ExpressionUUID->"0ae9f8e5-eeff-4a2f-8919-f0a6a9661330",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}]
}, Open  ]],
Cell[480899, 11900, 5501, 112, 93, "Input",ExpressionUUID->"326f4dc5-4de1-41ab-b654-c25aa59f542f"],
Cell[486403, 12014, 1701, 53, 70, "Input",ExpressionUUID->"a627eb48-affe-421d-8c7d-247837285059"],
Cell[488107, 12069, 830, 23, 52, "Input",ExpressionUUID->"014edce1-f369-40c1-93ff-aae7af86a258"],
Cell[488940, 12094, 1213, 34, 76, "Input",ExpressionUUID->"2a2b206e-3ff0-4ff0-a5a3-48673fc0a690"],
Cell[490156, 12130, 592, 16, 29, "Input",ExpressionUUID->"30b5b9ff-0795-41f4-a03e-bb13a21f7fed"],
Cell[490751, 12148, 2938, 69, 90, "Input",ExpressionUUID->"6e03a594-ad30-40cf-b39e-3a0bd8380d9d"],
Cell[CellGroupData[{
Cell[493714, 12221, 408, 7, 29, "Input",ExpressionUUID->"b20c4c61-2223-4d44-9f74-a0dbb28a0246"],
Cell[494125, 12230, 11348, 320, 248, "Output",ExpressionUUID->"05476051-9462-413a-9825-614b2b68df08"]
}, Open  ]],
Cell[CellGroupData[{
Cell[505510, 12555, 205, 3, 29, "Input",ExpressionUUID->"2ee0faf0-16fc-4abb-8fe5-0314be3422a6"],
Cell[505718, 12560, 2154, 56, 67, "Output",ExpressionUUID->"050d2e3d-3d16-4c22-9c2e-75bae53682bc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[507909, 12621, 1414, 33, 29, "Input",ExpressionUUID->"774d5d1f-7419-43db-a60d-98224460e71a"],
Cell[509326, 12656, 514, 12, 33, "Output",ExpressionUUID->"471bf080-2ab1-4db5-863f-93907c0b13de"]
}, Open  ]],
Cell[CellGroupData[{
Cell[509877, 12673, 1505, 30, 29, "Input",ExpressionUUID->"19e2bdd2-63ee-4930-854f-cb35c7926e54"],
Cell[511385, 12705, 561, 13, 33, "Output",ExpressionUUID->"300392aa-1461-4c9f-aa78-973d8bf92d0d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[511983, 12723, 1729, 29, 29, "Input",ExpressionUUID->"1dff69ae-4f44-4d05-af43-1e20bd516ed7"],
Cell[513715, 12754, 337, 6, 33, "Output",ExpressionUUID->"65e88f48-ec50-42c1-abd8-1cc20c869093"]
}, Open  ]],
Cell[CellGroupData[{
Cell[514089, 12765, 966, 21, 29, "Input",ExpressionUUID->"4953a8d8-486a-4366-89cd-8ac992748979"],
Cell[515058, 12788, 788, 13, 33, "Output",ExpressionUUID->"795b8683-5e29-48a6-9654-4cd8aa781d6b"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[515895, 12807, 284, 7, 38, "Subsection",ExpressionUUID->"29e0c22b-75d6-4053-a09f-c58c70ebf7f1"],
Cell[CellGroupData[{
Cell[516204, 12818, 3708, 87, 133, "Input",ExpressionUUID->"f7b44445-b0e2-46c2-81e3-825a1f7ba700"],
Cell[CellGroupData[{
Cell[519937, 12909, 5837, 120, 110, "Print",ExpressionUUID->"3c0100e3-4196-4bbe-9c22-f5d147b3bd9c"],
Cell[525777, 13031, 5967, 123, 45, "Print",ExpressionUUID->"6eda7e77-d5e5-4c62-9efa-d85a36a6d090"],
Cell[531747, 13156, 7134, 153, 123, "Print",ExpressionUUID->"20275a02-7d4d-4910-90df-96b037f60c9f"],
Cell[538884, 13311, 2812, 43, 25, "Print",ExpressionUUID->"8d92e993-f7d0-409a-8508-339707ea46c5"],
Cell[541699, 13356, 2816, 43, 25, "Print",ExpressionUUID->"4cdca3ee-d875-476a-8392-a0181c6b3d1a"],
Cell[544518, 13401, 2833, 43, 25, "Print",ExpressionUUID->"c0ca942f-2812-4870-969b-fdae45c25279"],
Cell[547354, 13446, 2830, 43, 25, "Print",ExpressionUUID->"a5a17eb7-586e-4148-9d25-de06ffa3b740"],
Cell[550187, 13491, 2817, 43, 25, "Print",ExpressionUUID->"b75608fa-d8a1-4bef-bd4d-e5c12d28b78a"],
Cell[553007, 13536, 2812, 43, 25, "Print",ExpressionUUID->"bc98efb6-b654-4ec1-8bd3-ccc6ee080f48"],
Cell[555822, 13581, 2820, 43, 25, "Print",ExpressionUUID->"896d936d-396c-4d59-a073-df3a36e95f3b"],
Cell[558645, 13626, 2629, 38, 25, "Print",ExpressionUUID->"555e2dd7-0c3a-4256-9f06-06255cf261eb"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[561323, 13670, 944, 17, 29, "Input",ExpressionUUID->"1eb6d36a-ee72-4c6f-beae-c90cb58d1077",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[562270, 13689, 810, 15, 33, "Output",ExpressionUUID->"d9cb33c4-f5bc-4f08-b2dd-570fc2df0ff7",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[563083, 13706, 481, 9, 32, "Input",ExpressionUUID->"b365f265-f76e-44e0-aeef-c5c2839e9502",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[563567, 13717, 534, 11, 29, "Input",ExpressionUUID->"5ed12bac-9a1f-4100-b8df-9bc6e720d090",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[564104, 13730, 6045, 133, 36, "Output",ExpressionUUID->"debb49e6-c58d-40c4-82be-b50f1d937413",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[570152, 13865, 1030, 28, 32, "Input",ExpressionUUID->"f534557a-6d80-4018-a690-ca100b9afa20",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[571185, 13895, 850, 22, 52, "Input",ExpressionUUID->"2b8bf877-e01f-4e6f-b961-ede704f80fdd",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[572038, 13919, 771, 16, 33, "Input",ExpressionUUID->"aa830ab2-5263-4a2e-aee1-ae2b7cd8f6fc",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[572812, 13937, 445, 7, 51, "Input",ExpressionUUID->"9096fc19-9db6-4aab-b4d0-ef0e850d0696",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[573260, 13946, 2283, 46, 44, "Input",ExpressionUUID->"b55c9103-755e-4a6b-968d-77ec3c177448",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[575546, 13994, 598, 10, 29, "Input",ExpressionUUID->"c094fa53-6909-463b-8307-ee3053170400",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}]
}, Open  ]],
Cell[576159, 14007, 7382, 176, 121, "Input",ExpressionUUID->"56cf2bff-67ca-4223-9876-bc934879596d"],
Cell[583544, 14185, 1701, 53, 70, "Input",ExpressionUUID->"7eb638dd-e00c-4bd4-95cd-c065c4c9d7d1"],
Cell[585248, 14240, 830, 23, 52, "Input",ExpressionUUID->"a85241c0-71db-44fc-9fc5-e92fc7225770"],
Cell[586081, 14265, 1213, 34, 76, "Input",ExpressionUUID->"0902843e-8a0a-4a8b-bc92-eb97a28df152"],
Cell[587297, 14301, 592, 16, 29, "Input",ExpressionUUID->"8e97370f-4c57-4c4f-889a-13540c2b7384"],
Cell[587892, 14319, 6790, 183, 121, "Input",ExpressionUUID->"a72ec268-413e-4c34-a039-91c724f90068"],
Cell[CellGroupData[{
Cell[594707, 14506, 204, 3, 29, "Input",ExpressionUUID->"38f2c1d3-5d4e-4355-aca2-7bb3e03155b7"],
Cell[594914, 14511, 27625, 781, 525, "Output",ExpressionUUID->"e5dfc618-bdec-40dd-aaa2-c7d95981d28b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[622576, 15297, 205, 3, 29, "Input",ExpressionUUID->"e4482266-03b7-46b5-a526-769bfc455b12"],
Cell[622784, 15302, 12342, 335, 257, "Output",ExpressionUUID->"1d2e5cd6-b2cc-4cb7-affe-9eb5b9485f0e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[635163, 15642, 1421, 33, 29, "Input",ExpressionUUID->"d9c7aae9-85f2-44c7-a4a1-38022022839f"],
Cell[636587, 15677, 490, 12, 33, "Output",ExpressionUUID->"e7649313-3508-4d9f-b958-5f0e587a3469"]
}, Open  ]],
Cell[CellGroupData[{
Cell[637114, 15694, 1402, 30, 29, "Input",ExpressionUUID->"87a76905-1bb9-43b4-823d-653e35bae233"],
Cell[638519, 15726, 1138, 21, 33, "Output",ExpressionUUID->"3275b8ea-6137-4e84-a237-fed074a86cae"]
}, Open  ]],
Cell[CellGroupData[{
Cell[639694, 15752, 1871, 34, 29, "Input",ExpressionUUID->"29230610-c786-42ad-8b1f-d0fdc065870e"],
Cell[641568, 15788, 1023, 16, 33, "Output",ExpressionUUID->"b35e622d-cda4-474e-ab9e-92d7d59e3d08"]
}, Open  ]],
Cell[CellGroupData[{
Cell[642628, 15809, 1008, 23, 29, "Input",ExpressionUUID->"424bd88b-f973-409b-982c-1d1c7e991341"],
Cell[643639, 15834, 665, 11, 33, "Output",ExpressionUUID->"5a68b44c-891f-4e6c-9439-8d255e3d0e59"],
Cell[644307, 15847, 2987, 42, 33, "Output",ExpressionUUID->"95cd344f-e029-4eaf-a1ba-61ff2d998a52"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[647343, 15895, 232, 5, 38, "Subsection",ExpressionUUID->"e30f7060-922e-4398-8007-29cf59912b25"],
Cell[647578, 15902, 177, 3, 29, "Input",ExpressionUUID->"0da39b4a-477b-4010-970d-76aa28c5572f"],
Cell[CellGroupData[{
Cell[647780, 15909, 4806, 100, 123, "Input",ExpressionUUID->"ad4ff183-fc8f-413d-9643-d3a6f2f8f019"],
Cell[CellGroupData[{
Cell[652611, 16013, 2563, 63, 104, "Print",ExpressionUUID->"6e9c2d95-0038-409d-a20e-9e675ad9c713"],
Cell[655177, 16078, 2442, 59, 45, "Print",ExpressionUUID->"5b4463f4-ec8e-4bc9-8837-1ed1ba50865f"],
Cell[657622, 16139, 2601, 63, 112, "Print",ExpressionUUID->"924d9d4d-55cf-4685-b342-3c06bf6fdc16"],
Cell[660226, 16204, 1014, 21, 25, "Print",ExpressionUUID->"6d80d419-6751-45f9-98f7-7bdfb705f38a"],
Cell[661243, 16227, 1019, 21, 25, "Print",ExpressionUUID->"40073585-f267-4c10-826d-a9361b05bbac"],
Cell[662265, 16250, 1032, 21, 25, "Print",ExpressionUUID->"d13cfbe2-b4d1-49a3-83d8-d1b0fad1b7d3"],
Cell[663300, 16273, 1032, 21, 25, "Print",ExpressionUUID->"af61f7e6-a273-4f2c-b072-91b295d04118"],
Cell[664335, 16296, 1019, 21, 25, "Print",ExpressionUUID->"ae8fc1bd-45f6-4136-b702-270de4735f93"],
Cell[665357, 16319, 1009, 20, 25, "Print",ExpressionUUID->"07349372-5615-49f1-bc56-be42a6fba819"],
Cell[666369, 16341, 1025, 21, 25, "Print",ExpressionUUID->"ac22a1f3-026f-4134-ab2b-7286f6157e8c"],
Cell[667397, 16364, 831, 16, 25, "Print",ExpressionUUID->"b937ff10-a390-4005-9286-a131caad8dd9"]
}, Open  ]],
Cell[668243, 16383, 2552, 37, 33, "Output",ExpressionUUID->"36dbd8ce-8e99-4a4e-b8ea-ef14dff11b68"]
}, Open  ]],
Cell[670810, 16423, 303, 5, 51, "Input",ExpressionUUID->"67a6a01b-04d4-4eaa-86de-17e0119226f8"],
Cell[671116, 16430, 1910, 43, 94, "Input",ExpressionUUID->"1a85d55f-83a0-4151-ae68-64a0eb78a6a2"],
Cell[CellGroupData[{
Cell[673051, 16477, 209, 3, 29, "Input",ExpressionUUID->"22eff509-1482-49ca-a090-5c732d0b1976"],
Cell[673263, 16482, 7115, 147, 36, "Output",ExpressionUUID->"dddc586c-d7eb-45a3-9794-883e5c966e07"]
}, Open  ]],
Cell[CellGroupData[{
Cell[680415, 16634, 1733, 38, 73, "Input",ExpressionUUID->"e9b8eb14-8881-4bbb-813f-9b82e074c820"],
Cell[682151, 16674, 5178, 164, 108, "Output",ExpressionUUID->"a24ac9f5-e409-4ae9-a4ce-fbed468a3387"]
}, Open  ]],
Cell[687344, 16841, 753, 13, 51, "Input",ExpressionUUID->"4864a7bb-d6c7-44fd-b2f0-af96488ca411"],
Cell[688100, 16856, 2158, 44, 33, "Input",ExpressionUUID->"35b07100-633e-4fc4-bbdb-7119ced74f59"],
Cell[690261, 16902, 6416, 194, 305, "Input",ExpressionUUID->"5a93f093-839e-443c-b337-447b28b64ffc"],
Cell[696680, 17098, 456, 13, 32, "Input",ExpressionUUID->"cca10775-45ef-4592-8038-95f50d6b8867"],
Cell[CellGroupData[{
Cell[697161, 17115, 1716, 32, 29, "Input",ExpressionUUID->"196df830-996d-4d8d-9886-5beb73a2482d"],
Cell[698880, 17149, 757, 12, 33, "Output",ExpressionUUID->"a422ef69-1bcf-4b81-ac47-6fcad969b23a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[699674, 17166, 1434, 27, 29, "Input",ExpressionUUID->"b793ad97-e273-4ad5-855b-a81a85f7e2ac"],
Cell[701111, 17195, 1515, 23, 33, "Output",ExpressionUUID->"0915017b-4e8e-4a42-bcf6-acbe15d52741"]
}, Open  ]],
Cell[CellGroupData[{
Cell[702663, 17223, 840, 19, 29, "Input",ExpressionUUID->"21f956eb-8b91-4a93-a36f-e5640f9c3b6d"],
Cell[703506, 17244, 1332, 20, 33, "Output",ExpressionUUID->"04c2346d-8893-4b58-af40-cc9d8f30bb31"]
}, Open  ]],
Cell[CellGroupData[{
Cell[704875, 17269, 821, 18, 29, "Input",ExpressionUUID->"7052a7c8-82e1-4651-8631-37da19e974e0"],
Cell[705699, 17289, 1274, 19, 33, "Output",ExpressionUUID->"e444c51f-a1b4-4b2d-b3f2-28a7d8a7f8ac"]
}, Open  ]],
Cell[CellGroupData[{
Cell[707010, 17313, 1983, 44, 52, "Input",ExpressionUUID->"3b2bd3c8-6048-4bf8-b76d-e3a66e65373d"],
Cell[708996, 17359, 783, 17, 33, "Output",ExpressionUUID->"3221eda5-8f1a-46d0-9009-114fdc1a413a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[709816, 17381, 903, 24, 29, "Input",ExpressionUUID->"5170ee86-c19b-4e96-a86e-6aea7236e2bf"],
Cell[710722, 17407, 750, 16, 33, "Output",ExpressionUUID->"82f79c76-841e-4d78-ad5e-69453bed0d10"]
}, Open  ]],
Cell[CellGroupData[{
Cell[711509, 17428, 1506, 31, 29, "Input",ExpressionUUID->"5f9c0738-99a8-4797-a288-1ca9b057ca8f"],
Cell[713018, 17461, 843, 17, 33, "Output",ExpressionUUID->"1ab05c45-2c85-46eb-8226-bc45cf8598c1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[713898, 17483, 1301, 29, 29, "Input",ExpressionUUID->"be652fac-6f1a-40a3-885f-6362128d8353"],
Cell[715202, 17514, 1663, 29, 33, "Output",ExpressionUUID->"95dc8618-8527-48c4-b666-ade7000d127b"]
}, Open  ]]
}, Closed]]
}
]
*)


